Estimation of Propagated Risk in LLM-based Multi-Agent Systems

Large Language Model (LLM) based multi-agent systems introduce a distinctive reliability challenge in which actions taken by upstream agents can affect the correctness of downstream agents. While prior work has investigated error propagation and developed methods for estimating uncertainty inherited from upstream agents, existing approaches do not explicitly model how realized sender-receiver interactions contribute to downstream error risk under different sender correctness states. In this work, we study agent-level error-risk estimation from multi-agent execution traces. We propose Interaction-Effect Propagation (IE-Prop), an interaction-conditioned model that learns separate effects for correct and incorrect upstream agents. For each sender-receiver interaction, the model combines these conditional effects using the sender's estimated error risk, and recursively propagates the resulting risk estimates through the execution graph. We evaluate our approach across three multi-agent architectures and three benchmarks. Across all evaluated architectures, our approach raises the final-node AUROC over the established baseline by approximately 0.05 points on average. Furthermore, tracking risk across multiple agent steps contributes a distinct +0.03 AUROC gain in sequential systems. These results show that realized inter-agent interactions provide predictive information beyond receiver-local evidence, while the value of multi-step risk tracking depends on the system's information-flow structure.

==> analysis/agentic.py <==
"""Tables, figure and evidence file for the AppWorld / WebArena experiments and the QA probabilistic metrics.

Reads only saved outputs (nothing is retrained):
  * decentralized_risk outputs (env DR_OUTPUTS, default ../tau2-bench/experiments/decentralized_risk/outputs):
      appworld/results/v1, appworld/diagnostics/v1, appworld/revised/v1, appworld/results/v2,
      webarena/results/v1r, webarena/diagnostics/v1r, inference_scaling_cpd, inference_scaling_webarena_cpd
  * analysis/qa_calibration.json (from qa_calibration.py) and analysis/ledger.json (from ledger.py)
Writes analysis/agentic.json (every number the new tables and prose use), tables/{qa_main, agentic_main,
branch_sep, bottleneck, fidelity, scaling, agentic_full, appworld_revised}.tex and
figures/bottleneck.pdf.

    python analysis/agentic.py
"""
import json
import os
import re
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

from boldbest import best_cells, bold  # noqa: E402

HERE = Path(__file__).resolve().parent
TAB, FIG = HERE.parent / "tables", HERE.parent / "figures"
DR = Path(os.environ.get("DR_OUTPUTS", HERE.parents[1] / "tau2-bench/experiments/decentralized_risk/outputs"))
QA = json.loads((HERE / "qa_calibration.json").read_text())
L = json.loads((HERE / "ledger.json").read_text())
BENCH = {"webarena": ("webarena", "v1r"), "appworld": ("appworld", "v1")}
NAME = {"webarena": "WebArena", "appworld": "AppWorld"}


def csv(*p):
    return pd.read_csv(DR.joinpath(*p))


def ci(s):
    """'0.0685 [-0.0088, 0.1393]' -> [0.0685, -0.0088, 0.1393]"""
    return [float(x) for x in re.findall(r"-?\d+\.\d+(?:e-?\d+)?", str(s))[:3]]


def f3(x, d=3):
    return f"{x:.{d}f}".replace("-", "$-$")


def sg(x, d=3):
    return f"{x:+.{d}f}".replace("-", "$-$")


def cis(v, d=3):
    return rf"{sg(v[0], d)} [{f3(v[1], d)}, {f3(v[2], d)}]"


J = {"qa": QA, "agentic": {}}

# ------------------------------------------------------------------ primary sink metrics
METHODS = [  # (key, row label in table_B_primary.csv (prefix), paper label)
    ("receiver_only", "Receiver only", "Receiver Only"),
    ("noisy_or", "Noisy-OR propagation", "Learned noisy-OR (contamination)"),
    ("ie_nostate", "IE without parent state", "Interaction without parent state"),
    ("np_soft", "NP (NP-trained)", r"IE propagation, recursive-soft"),
    ("np_linear", "NP, linear edge head", r"IE propagation, recursive-soft, linear head"),
    ("pme_soft", "PME (PME-trained)", r"IE effects with PME inference, recursive-soft"),
    ("np_cpd", "NP on CPD-trained potentials", r"IE propagation, state-supervised"),
    ("pme_cpd", "PME on CPD-trained potentials", r"\quad same potentials, PME inference"),
    ("lje_cpd", "Learned-Joint Exact on CPD", r"\quad same potentials, learned parent joint"),
    ("oracle", "Teacher-State Oracle", r"\textit{Oracle parent states (analysis only)}"),
]
for b, (d, snap) in BENCH.items():
    B = csv(d, "results", snap, "table_B_primary.csv")
    rows = {}
    for key, pref, _ in METHODS:
        r = B[B.method.str.startswith(pref)].iloc[0]
        rows[key] = {m: float(r[m]) for m in ("NLL", "Brier", "ECE", "AUROC")} | {"NLL_CI": ci(r["NLL_CI"])}
    J["agentic"][b] = {"sink": rows, "n": int(B.n.iloc[0])}
B2 = csv("appworld", "results", "v2", "table_B_primary.csv")
J["agentic"]["appworld_v2"] = {"sink": {key: {m: float(B2[B2.method.str.startswith(p)].iloc[0][m]) for m in ("NLL", "Brier", "ECE", "AUROC")}
                                        for key, p, _ in METHODS}, "n": int(B2.n.iloc[0])}
c2 = csv("webarena", "results", "v1r", "table_C2_vs_receiver_only.csv")
J["agentic"]["webarena"]["vs_receiver"] = {
    k: {"dNLL": ci(r["dNLL"]), "dBrier": ci(r["dBrier"]), "dAUROC": ci(r["dAUROC"])}
    for k, r in zip(["np_cpd", "pme_cpd", "noisy_or"], c2.to_dict("records"))}

# ------------------------------------------------------------------ branch separation
for b, (d, snap) in BENCH.items():
    bc = csv(d, "diagnostics", snap, "diag2_branch_collapse.csv")
    bc = bc[bc.edges == "all"].set_index("potentials")
    J["agentic"][b]["branch"] = {k: {"median_abs": float(bc.loc[p, "median_|Delta|"]),
                                     "frac_lt_0.1": float(bc.loc[p, "frac_|Delta|<0.10"]),
                                     "mean_d0": float(bc.loc[p, "mean_d0"]), "mean_d1": float(bc.loc[p, "mean_d1"])}
                                 for k, p in (("soft", "NP-trained"), ("cpd", "CPD-trained"))}
rv = csv("appworld", "revised", "v1", "rev4_branch_separation.csv").set_index("model")
J["agentic"]["appworld"]["branch"]["cpd_revised"] = {
    "median_abs": float(rv.loc["text Linear(64,2)", "median_|Delta|"]), "frac_lt_0.1": float(rv.loc["text Linear(64,2)", "frac<0.10"]),
    "S->A": float(rv.loc["text Linear(64,2)", "mean_Delta S->A"]), "S->R": float(rv.loc["text Linear(64,2)", "mean_Delta S->R"]),
    "A->R": float(rv.loc["text Linear(64,2)", "mean_Delta A->R"])}

# ------------------------------------------------------------------ bottleneck diagnostics
for b, (d, snap) in BENCH.items():
    pq = csv(d, "diagnostics", snap, "diag1_parent_risk_quality.csv")
    sub = pq[pq.source.str.startswith("CPD-trained, NP-propagated")].set_index("subset")
    J["agentic"][b]["parent_auroc_cpd"] = {s.replace("role ", ""): float(sub.loc[s, "AUROC"])
                                           for s in sub.index if s.startswith("role")}
    sub = pq[pq.source.str.startswith("NP-trained, NP-propagated")].set_index("subset")
    J["agentic"][b]["parent_auroc_soft"] = {s.replace("role ", ""): float(sub.loc[s, "AUROC"])
                                            for s in sub.index if s.startswith("role")}
    it = csv(d, "diagnostics", snap, "diag3_parent_information_interpolation.csv")
    J["agentic"][b]["interp"] = {op: {float(r.eps): {"NLL": float(r.NLL), "AUROC": float(r.AUROC)}
                                      for r in it[it.operator == op].itertuples()} for op in ("NP", "PME")}
    inc = csv(d, "diagnostics", snap, "diag4b_incremental_information.csv")
    inc = inc[(inc["C (inverse L2)"] == 0.1)]
    J["agentic"][b]["incremental"] = {}
    for src in ("cpd_np", "receiver_only"):
        s = inc[inc["r_hat source"] == src].set_index("model")
        J["agentic"][b]["incremental"][src] = {
            "base_NLL": float(s.loc["A: b_sink", "NLL"]), "base_AUROC": float(s.loc["A: b_sink", "AUROC"]),
            "rhat": {"dNLL": ci(s.loc["gain of [B: b_sink + r_hat_parents] over A", "NLL_CI"]),
                     "dAUROC": ci(s.loc["gain of [B: b_sink + r_hat_parents] over A", "AUROC_gain_CI"])},
            "oracle": {"dNLL": ci(s.loc["gain of [C: b_sink + E_parents (oracle)] over A", "NLL_CI"]),
                       "dAUROC": ci(s.loc["gain of [C: b_sink + E_parents (oracle)] over A", "AUROC_gain_CI"])}}

# AppWorld revised experiment (supervised node risks + state-supervised effects)
rq = csv("appworld", "revised", "v1", "rev1_node_risk_quality.csv")
rq_sup = rq[rq["risk model"].str.startswith("supervised node risk (logistic")].set_index("subset")
rq_old = rq[rq["risk model"].str.startswith("previous")].set_index("subset")
rm = csv("appworld", "revised", "v1", "rev2_executor_metrics.csv")
rmf = csv("appworld", "revised", "v1", "rev2c_executor_metrics_fold_mean.csv")
gain = csv("appworld", "revised", "v1", "rev5_incremental_new_risks_gain.csv").set_index("model")


def rrow(df, pref, cols):
    r = df[df.method.str.startswith(pref)].iloc[0]
    return {c.replace("mean-over-folds ", ""): float(r[c]) for c in cols}


J["agentic"]["appworld_revised"] = {
    "parent_auroc_sup": {k: float(rq_sup.loc[f"role {k}", "AUROC"]) for k in ("S", "A")} | {"all": float(rq_sup.loc["all parents", "AUROC"])},
    "parent_auroc_old": {k: float(rq_old.loc[f"role {k}", "AUROC"]) for k in ("S", "A")} | {"all": float(rq_old.loc["all parents", "AUROC"])},
    "np_cpd_text": rrow(rm, "NP: CPD text Linear(64,2)", ["NLL", "Brier", "ECE", "AUROC"]),
    "pme_cpd_text": rrow(rm, "PME: CPD text Linear(64,2)", ["NLL", "Brier", "ECE", "AUROC"]),
    "np_cpd_role": rrow(rm, "NP: CPD role-pair", ["NLL", "Brier", "ECE", "AUROC"]),
    "oracle_text": rrow(rm, "*Teacher-State Oracle, CPD Linear", ["NLL", "Brier", "ECE", "AUROC"]) if
    rm.method.str.startswith("*Teacher-State Oracle, CPD Linear").any() else None,
    "oracle_fold_mean_auroc": [float(x) for x in rmf[rmf.method.str.startswith("Teacher-State Oracle")]["mean-over-folds AUROC"].iloc[:3]],
    "incremental_new_rhat_dNLL": ci(gain.loc["B: b_R + new parent r_hat", "gain_dNLL_CI"]),
}
ora = rm[rm.method.str.contains("Oracle")]
J["agentic"]["appworld_revised"]["oracles"] = {r.method: {"NLL": float(r.NLL), "AUROC": float(r.AUROC)} for r in ora.itertuples()}

# ------------------------------------------------------------------ inference fidelity
for b, (d, snap) in BENCH.items():
    D = csv(d, "results", snap, "table_D_inference_fidelity.csv")
    D = D[D.potentials == "tf"].set_index("quantity")
    S = json.loads(DR.joinpath(d, "results", snap, "summary.json").read_text())
    C = csv(d, "results", snap, "table_C_np_vs_pme.csv")
    J["agentic"][b]["fidelity"] = {
        "np": {k: float(D.loc["|r_exact - r_NP|", k]) for k in ("mean", "median", "p95", "max")},
        "pme": {k: float(D.loc["|r_exact - r_PME|", k]) for k in ("mean", "median", "p95", "max")},
        "bound_ok": float(D[D.index.str.startswith("bound")]["mean"].iloc[0]),
        "rho_np_varz": float(S["spearman_gapNP_VarZ_tf"]), "rho_pme_corr": float(S["spearman_gapPME_maxcorr_tf"]),
        "rho_np_varz_softpot": float(S["spearman_gapNP_VarZ_np"]),
    }
    D2 = csv(d, "results", snap, "table_D_inference_fidelity.csv")
    J["agentic"][b]["fidelity"]["np_softpot_max"] = float(D2[(D2.potentials == "np") & (D2.quantity == "|r_exact - r_NP|")]["max"].iloc[0])
    cc = C[C.comparison.str.startswith("A''. shared CPD")].iloc[0]
    J["agentic"][b]["fidelity"]["pme_minus_np_dNLL"] = ci(cc["mean_dNLL_CI"])  # NLL(PME) - NLL(NP)
    rt = csv(d, "results", snap, "table_H_real_graph_runtime.csv")
    J["agentic"][b]["runtime"] = {r.operator.split(" ")[0]: float(r.mean_seconds) for r in rt.itertuples()}

for b, sd in (("appworld", "inference_scaling_cpd"), ("webarena", "inference_scaling_webarena_cpd")):
    H = csv(sd, "results", "table_H_scaling.csv")
    H = H[H.regime == "normalised"]
    J["agentic"][b]["scaling"] = {f"{r.structure}{int(r.k)}": {
        "np": float(r.abs_np_mean), "pme": float(r.abs_pme_mean), "mc1000": float(r.abs_mc1000_mean),
        "varz": float(r.VarZ_mean), "t_np": float(r.t_np), "t_pme": float(r.t_pme),
        "t_exact": None if pd.isna(r.t_exact) else float(r.t_exact),
        "mem_np": float(r.mem_np), "mem_pme": float(r.mem_pme), "mem_exact": None if pd.isna(r.mem_exact) else float(r.mem_exact)}
        for r in H.itertuples()}

for b, (d, snap) in BENCH.items():
    ta = csv(d, "results", snap, "table_A_dataset.csv")
    J["agentic"][b]["dataset"] = {r.statistic: float(r.value) for r in ta.itertuples()}

(HERE / "agentic.json").write_text(json.dumps(J, indent=1))
A, WA, AW = J["agentic"], J["agentic"]["webarena"], J["agentic"]["appworld"]


def resize(lines, width=r"\columnwidth"):
    s = "\n".join(lines)
    return s.replace(r"\begin{tabular}", rf"\resizebox{{{width}}}{{!}}{{\begin{{tabular}}", 1).replace(r"\end{tabular}", r"\end{tabular}}", 1) + "\n"


# QA tables: analysis/qa_tables.py (main text) and analysis/tables.py (appendix).

# ------------------------------------------------------------------ Table: agentic main
show = ["receiver_only", "noisy_or", "ie_nostate", "np_soft", "np_cpd", "pme_cpd", "oracle"]
lab = {k: l for k, _, l in METHODS}
out = [r"\begin{table*}[t]", r"\centering\small", r"\setlength{\tabcolsep}{5pt}", r"\begin{tabular}{lcccccc}", r"\toprule",
       rf" & \multicolumn{{3}}{{c}}{{WebArena ($n{{=}}{WA['n']}$ trajectories)}} & \multicolumn{{3}}{{c}}{{AppWorld ($n{{=}}{AW['n']}$ trajectories)}} \\",
       r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}", r"Executor error risk & NLL & Brier & AUROC & NLL & Brier & AUROC \\", r"\midrule"]
AM = ("NLL", "Brier", "AUROC")
amat = [[A[b]["sink"][k][m] for b in ("webarena", "appworld") for m in AM] for k in show]
abest = best_cells(amat, [m == "AUROC" for _ in range(2) for m in AM], exclude_rows={show.index("oracle")})
for i, k in enumerate(show):
    if k == "oracle":
        out.append(r"\midrule")
    out.append(lab[k] + " & " + " & ".join(bold(f3(v), (i, j) in abest) for j, v in enumerate(amat[i])) + r" \\")
vr = WA["vs_receiver"]["np_cpd"]
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Error risk of the final executor (out-of-fold, seed-averaged; IE: interaction-effect). All learned rows share the frozen edge "
        r"embedding, nested grouped cross-validation and receiver head. Recursive-soft rows are trained through the "
        r"propagation rule; the state-supervised row is fitted with observed parent states and deployed with estimated "
        r"parent risks (Appendix~\ref{app:agentictrain}). The learned noisy-OR replaces the two effects by a transmission probability "
        r"$\alpha_{pv}$ computed from the same interaction embedding. The oracle feeds the true parent states into the "
        rf"state-supervised potentials and is not deployable. WebArena, state-supervised IE propagation $-$ Receiver Only (task-clustered 95\% CI): "
        rf"$\Delta$NLL {cis(vr['dNLL'])}, $\Delta$Brier {cis(vr['dBrier'])}, $\Delta$AUROC {cis(vr['dAUROC'])}. "
        r"Bold: best value in each column (oracle excluded).}",
        r"\label{tab:agentic}", r"\end{table*}"]
(TAB / "agentic_main.tex").write_text("\n".join(out) + "\n")

# ------------------------------------------------------------------ Table: branch separation
QB = QA["branch"]
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lccc}", r"\toprule",
       r" & \multicolumn{2}{c}{Recursive-soft} & State-sup. \\", r"\cmidrule(lr){2-3}\cmidrule(lr){4-4}",
       r"System & med.\ $|\Delta|$ & $|\Delta|{<}0.1$ & med.\ $|\Delta|$ \\", r"\midrule"]
for b in ("appworld", "webarena"):
    br = A[b]["branch"]
    out.append(f"{NAME[b]} & {f3(br['soft']['median_abs'], 3)} & {br['soft']['frac_lt_0.1']:.2f} & {f3(br['cpd']['median_abs'], 2)} \\\\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Branch separation $\Delta_{pv}=\delta^{(1)}_{pv}-\delta^{(0)}_{pv}$ on the edges into the scored node "
        r"(all edges). $|\Delta|{<}0.1$: fraction of edges whose two effects nearly coincide. The QA counterparts are in "
        r"Table~\ref{tab:qabranch}. With supervised "
        rf"AppWorld node risks the state-supervised median is {f3(br['cpd']['median_abs'], 2) if False else f3(A['appworld']['branch']['cpd_revised']['median_abs'], 2)} "
        r"(Appendix~\ref{app:appworld}).}",
        r"\label{tab:branch}", r"\end{table}"]
(TAB / "branch_sep.tex").write_text("\n".join(out) + "\n")

# ------------------------------------------------------------------ Table: bottleneck
def pa(b):
    p = A[b]["parent_auroc_cpd"]
    return " / ".join(f"{f3(v, 2)} ({k})" for k, v in sorted(p.items()) if k != "internal")


out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcc}", r"\toprule",
       r" & WebArena & AppWorld \\", r"\midrule",
       r"Parent-risk AUROC & " + f"{f3(WA['parent_auroc_cpd']['H'], 2)} (H) & "
       + f"{f3(AW['parent_auroc_cpd']['A'], 2)} (A), {f3(AW['parent_auroc_cpd']['S'], 2)} (S)" + r" \\",
       r"\addlinespace[2pt]\multicolumn{3}{l}{\emph{NLL gain over receiver-local evidence (nats)}} \\",
       r"\quad + deployable $\hat r_{\mathrm{Pa}}$ & " + cis(WA["incremental"]["cpd_np"]["rhat"]["dNLL"]) + " & "
       + cis(AW["incremental"]["cpd_np"]["rhat"]["dNLL"]) + r" \\",
       r"\quad + parent-local $\sigma(b_p)$ & " + cis(WA["incremental"]["receiver_only"]["rhat"]["dNLL"]) + " & "
       + cis(AW["incremental"]["receiver_only"]["rhat"]["dNLL"]) + r" \\",
       r"\quad + true $E_{\mathrm{Pa}}$ (oracle) & " + cis(WA["incremental"]["cpd_np"]["oracle"]["dNLL"]) + " & "
       + cis(AW["incremental"]["cpd_np"]["oracle"]["dNLL"]) + r" \\",
       r"\addlinespace[2pt]\multicolumn{3}{l}{\emph{State-supervised, NLL with $r_p=(1-\varepsilon)\hat r_p+\varepsilon E_p$}} \\"]
for e in (0.0, 0.25, 1.0):
    out.append(rf"\quad $\varepsilon={e:g}$ & {f3(WA['interp']['NP'][e]['NLL'])} & {f3(AW['interp']['NP'][e]['NLL'])} \\")
out.append(rf"\quad Receiver Only & {f3(WA['sink']['receiver_only']['NLL'])} & {f3(AW['sink']['receiver_only']['NLL'])} \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Upstream-information diagnostics at the executor. Parent-risk AUROC: the deployable propagated risks "
        r"of the executor's parents against their true error, by role. Gains: out-of-fold L2 logistic regressions of executor "
        r"error on the receiver's local evidence, plus the deployable parent risks or the true parent states "
        r"(task-clustered 95\% CI); $\hat r_{\mathrm{Pa}}$ are the propagated risks the deployed model uses, and $\sigma(b_p)$ are "
        r"the parents' own receiver-only risks. Last block: the same state-supervised potentials fed increasingly accurate parent states.}",
        r"\label{tab:bottleneck}", r"\end{table}"]
(TAB / "bottleneck.tex").write_text(resize(out))

# ------------------------------------------------------------------ Table: fidelity (main, compact)
for b, (d, snap) in BENCH.items():
    sc = A[b]["scaling"]
    A[b]["fidelity"]["scal"] = f"{sc['C2']['np']:.3f} $\\to$ {sc['C16']['np']:.3f}"
    D = csv(d, "results", snap, "table_D_inference_fidelity.csv")
    A[b]["fidelity_all"] = {
        pot: {"np": {k: float(D[(D.potentials == pot) & (D.quantity == "|r_exact - r_NP|")][k].iloc[0]) for k in ("mean", "median", "p95", "max")},
              "pme": {k: float(D[(D.potentials == pot) & (D.quantity == "|r_exact - r_PME|")][k].iloc[0]) for k in ("mean", "max")},
              "local": float(D[(D.potentials == pot) & D.quantity.str.startswith("local NP gap")]["mean"].iloc[0]),
              "bound_ok": float(D[(D.potentials == pot) & D.quantity.str.startswith("bound")]["mean"].iloc[0])}
        for pot in ("np", "tf")}
    E = csv(d, "results", snap, "table_E_dependency.csv")
    E = E[E.potentials == "CPD-trained"]
    A[b]["dependence"] = [{"q": r[2], "corr": float(r.max_abs_corr_mean), "varz": float(r.VarZ_mean), "np": float(r.abs_np_mean),
                           "pme": float(r.abs_pme_mean)} for r in E.itertuples()]
    C = csv(d, "results", snap, "table_C_np_vs_pme.csv")
    A[b]["np_vs_pme"] = [{"comparison": r.comparison, "dNLL": ci(r.mean_dNLL_CI), "median": float(r.median_dNLL),
                          "frac_np_better": float(r.frac_traj_NP_better)} for r in C.iloc[:4].itertuples()]
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcc}", r"\toprule",
       r"State-supervised potentials & WebArena & AppWorld \\", r"\midrule"]
for lab_, fn in ((r"NP error, mean / p95 / max", lambda b: f"{A[b]['fidelity']['np']['mean']:.3f} / {A[b]['fidelity']['np']['p95']:.3f} / {A[b]['fidelity']['np']['max']:.3f}"),
                 (r"PME error, mean / max", lambda b: f"{A[b]['fidelity']['pme']['mean']:.3f} / {A[b]['fidelity']['pme']['max']:.3f}"),
                 (r"$\rho$(NP error, $\mathrm{Var}(Z_v)$)", lambda b: f"{A[b]['fidelity']['rho_np_varz']:.2f}"),
                 (r"Executor AUROC, NP / PME", lambda b: f"{A[b]['sink']['np_cpd']['AUROC']:.3f} / {A[b]['sink']['pme_cpd']['AUROC']:.3f}"),
                 (r"Executor $\Delta$NLL, PME $-$ NP", lambda b: cis(A[b]["fidelity"]["pme_minus_np_dNLL"]))):
    out.append(lab_ + " & " + fn("webarena") + " & " + fn("appworld") + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Approximation fidelity on the real executor graphs. Error: $|r_{\mathrm{exact}}-r|$, where the exact value is the "
        r"executor marginal of the network induced by the learned potentials. PME: exact average under a product of parent "
        r"marginals. $\rho$: Spearman correlation. Last row: task-clustered 95\% CI. Full results in Appendix~\ref{app:fidelity}.}",
        r"\label{tab:fidelity}", r"\end{table}"]
(TAB / "fidelity.tex").write_text(resize(out))

# ------------------------------------------------------------------ Appendix: full fidelity + dependence
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{llcc}", r"\toprule",
       r"Potentials & Quantity & WebArena & AppWorld \\", r"\midrule"]
for pot, plab in (("tf", "State-sup."), ("np", "Rec.-soft")):
    rows_ = ((r"NP error, mean / median", lambda F: f"{F['np']['mean']:.4f} / {F['np']['median']:.4f}"),
             (r"NP error, p95 / max", lambda F: f"{F['np']['p95']:.4f} / {F['np']['max']:.4f}"),
             (r"NP local gap, mean", lambda F: f"{F['local']:.4f}"),
             (r"PME error, mean / max", lambda F: f"{F['pme']['mean']:.4f} / {F['pme']['max']:.4f}"),
             (r"Local bound holds", lambda F: f"{100 * F['bound_ok']:.0f}\\%"))
    for n_, (lab_, fn) in enumerate(rows_):
        out.append((plab if n_ == 0 else "") + " & " + lab_ + " & " + fn(WA["fidelity_all"][pot]) + " & " + fn(AW["fidelity_all"][pot]) + r" \\")
    out.append(r"\midrule")
out += [rf"& $\rho$(NP error, $\mathrm{{Var}}(Z_v)$), state-sup. & {WA['fidelity']['rho_np_varz']:.2f} & {AW['fidelity']['rho_np_varz']:.2f} \\",
        rf"& $\rho$(PME error, max $|$corr$|$), state-sup. & {WA['fidelity']['rho_pme_corr']:.2f} & {AW['fidelity']['rho_pme_corr']:.2f} \\",
        rf"& Runtime per trajectory, NP / PME / exact (ms) & {1e3 * WA['runtime']['NP']:.2f} / {1e3 * WA['runtime']['PME']:.2f} / {1e3 * WA['runtime']['exact']:.2f} & "
        rf"{1e3 * AW['runtime']['NP']:.2f} / {1e3 * AW['runtime']['PME']:.2f} / {1e3 * AW['runtime']['exact']:.2f} \\",
        r"\bottomrule", r"\end{tabular}",
        r"\caption{Inference fidelity at the executor for both potential sets. Local gap: NP computed from the exact parent marginals, "
        r"i.e.\ the quantity bounded by Eq.~\ref{eq:bound}; the bound is checked per trajectory with the exact parent distribution.}",
        r"\label{tab:fidelityfull}", r"\end{table}"]
(TAB / "fidelity_full.tex").write_text(resize(out))

out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcccccccc}", r"\toprule",
       r" & \multicolumn{4}{c}{WebArena} & \multicolumn{4}{c}{AppWorld} \\", r"\cmidrule(lr){2-5}\cmidrule(lr){6-9}",
       r"Quartile & $|$corr$|$ & Var$(Z)$ & NP & PME & $|$corr$|$ & Var$(Z)$ & NP & PME \\", r"\midrule"]
for qi in range(4):
    w, a = WA["dependence"][qi], AW["dependence"][qi]
    out.append(f"Q{qi + 1} & " + " & ".join(f"{x:.3f}" for x in (w["corr"], w["varz"], w["np"], w["pme"], a["corr"], a["varz"], a["np"], a["pme"])) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Executor approximation error by quartile of induced parent dependence (maximum absolute correlation among the "
        r"executor's parents in the network induced by the state-supervised potentials).}",
        r"\label{tab:dependence}", r"\end{table}"]
(TAB / "dependence.tex").write_text(resize(out))

# ------------------------------------------------------------------ Appendix F: NP vs PME, interpolation, incremental
CLAB = ["shared recursive-soft potentials (trained with NP)", "shared recursive-soft potentials (trained with PME)",
        "shared state-supervised potentials", "separately trained"]
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcc}", r"\toprule",
       r"NLL(PME) $-$ NLL(NP), mean [CI] (frac.\ NP better) & WebArena & AppWorld \\", r"\midrule"]
for i_, lab_ in enumerate(CLAB):
    w, a = WA["np_vs_pme"][i_], AW["np_vs_pme"][i_]
    out.append(lab_ + " & " + f"{cis(w['dNLL'], 4)} ({w['frac_np_better']:.2f})" + " & " + f"{cis(a['dNLL'], 4)} ({a['frac_np_better']:.2f})" + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{NP versus PME inference on the executor (task-clustered 95\% CI; fraction of trajectories on which NP has lower NLL).}",
        r"\label{tab:npvspme}", r"\end{table}"]
(TAB / "np_vs_pme.tex").write_text(resize(out))

out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcccccccc}", r"\toprule",
       r" & \multicolumn{4}{c}{WebArena} & \multicolumn{4}{c}{AppWorld} \\", r"\cmidrule(lr){2-5}\cmidrule(lr){6-9}",
       r" & \multicolumn{2}{c}{NP} & \multicolumn{2}{c}{PME} & \multicolumn{2}{c}{NP} & \multicolumn{2}{c}{PME} \\",
       r"$\varepsilon$ & NLL & AUROC & NLL & AUROC & NLL & AUROC & NLL & AUROC \\", r"\midrule"]
for e in (0.0, 0.25, 0.5, 0.75, 1.0):
    cells = []
    for b in ("webarena", "appworld"):
        for op in ("NP", "PME"):
            v = A[b]["interp"][op][e]
            cells += [f"{v['NLL']:.3f}", f"{v['AUROC']:.3f}"]
    out.append(f"{e:g} & " + " & ".join(cells) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Executor risk with the state-supervised potentials when parent risks are mixed with the true parent states, "
        r"$r_p=(1-\varepsilon)\hat r_p+\varepsilon E_p$.}", r"\label{tab:interp}", r"\end{table}"]
(TAB / "interp_full.tex").write_text(resize(out))

out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{llcc}", r"\toprule",
       r"Parent risks & Added to $b_{\mathrm{sink}}$ & $\Delta$NLL [CI] & $\Delta$AUROC [CI] \\", r"\midrule"]
for b in ("webarena", "appworld"):
    I = A[b]["incremental"]
    out.append(rf"\multicolumn{{4}}{{l}}{{\emph{{{NAME[b]}}} (receiver evidence alone: NLL {I['cpd_np']['base_NLL']:.3f}, AUROC {I['cpd_np']['base_AUROC']:.3f})}} \\")
    out.append(r"propagated $\hat r_p$ & parent risks & " + cis(I["cpd_np"]["rhat"]["dNLL"]) + " & " + cis(I["cpd_np"]["rhat"]["dAUROC"]) + r" \\")
    out.append(r"parent-local $\sigma(b_p)$ & parent risks & " + cis(I["receiver_only"]["rhat"]["dNLL"]) + " & " + cis(I["receiver_only"]["rhat"]["dAUROC"]) + r" \\")
    out.append(r"oracle & true parent states & " + cis(I["cpd_np"]["oracle"]["dNLL"]) + " & " + cis(I["cpd_np"]["oracle"]["dAUROC"]) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Incremental-information regressions: out-of-fold L2 logistic regression ($C{=}0.1$) of executor error on the "
        r"receiver's local evidence plus role-aggregated (mean, and max where a role has several parents) parent features, "
        r"on the same grouped folds; task-clustered 95\% CI. Results with $C{=}1$ are similar.}",
        r"\label{tab:incremental}", r"\end{table}"]
(TAB / "incremental_full.tex").write_text(resize(out))
(HERE / "agentic.json").write_text(json.dumps(J, indent=1))

# ------------------------------------------------------------------ Appendix: scaling
out = [r"\begin{table*}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{4pt}", r"\begin{tabular}{llcccccccc}", r"\toprule",
       r" & & \multicolumn{2}{c}{Independent branches} & \multicolumn{2}{c}{Common root} & \multicolumn{2}{c}{Overlapping ancestry} & & \\",
       r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}\cmidrule(lr){7-8}",
       r"Potentials & $k$ & NP & PME & NP & PME & NP & PME & MC ($10^3$) & NP / PME time (s) \\", r"\midrule"]
for b in ("appworld", "webarena"):
    sc = A[b]["scaling"]
    for k in (2, 4, 8, 16):
        cells = []
        for st in "ABC":
            v = sc[f"{st}{k}"]
            cells += [f"{v['np']:.3f}", f"{v['pme']:.3f}"]
        v = sc[f"C{k}"]
        out.append(f"{NAME[b] if k == 2 else ''} & {k} & " + " & ".join(cells) + f" & {v['mc1000']:.3f} & {v['t_np']:.1e} / {v['t_pme']:.1e} \\\\")
    if b == "appworld":
        out.append(r"\midrule")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Width scaling on synthetic graphs whose conditionals are built from the learned state-supervised "
        r"potentials (30 graphs per cell, edge effects scaled by $1/\sqrt{k}$ so the total interaction magnitude is fixed). "
        r"Entries: mean $|r_{\mathrm{ref}}-r|$ at the sink, where the reference is structured exact inference, enumeration, or "
        r"(overlapping ancestry, $k{=}16$, $2^{33}$ states) $10^6$-sample Rao--Blackwellised Monte Carlo. MC ($10^3$) and "
        r"times are for the overlapping structure. NP keeps one scalar per node (about 2\,KB at $k{=}16$); PME and exact "
        r"inference need $2^{k}$-entry tables at the sink (about 34\,MB at $k{=}16$).}",
        r"\label{tab:scaling}", r"\end{table*}"]
(TAB / "scaling.tex").write_text(resize(out, r"\textwidth"))

# ------------------------------------------------------------------ Appendix: full agentic table (incl. AppWorld v2)
allk = [k for k, _, _ in METHODS]
out = [r"\begin{table*}[t]", r"\centering\scriptsize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{l" + "ccc" * 3 + "}", r"\toprule",
       r" & \multicolumn{3}{c}{WebArena} & \multicolumn{3}{c}{AppWorld} & \multicolumn{3}{c}{AppWorld, both trial seeds} \\",
       r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}\cmidrule(lr){8-10}", "Method" + r" & NLL & Brier & AUROC" * 3 + r" \\", r"\midrule"]
fmat = [[A[b]["sink"][k][m] for b in ("webarena", "appworld", "appworld_v2") for m in AM] for k in allk]
fbest = best_cells(fmat, [m == "AUROC" for _ in range(3) for m in AM], exclude_rows={allk.index("oracle")})
for i, k in enumerate(allk):
    out.append(lab[k] + " & " + " & ".join(bold(f3(v), (i, j) in fbest) for j, v in enumerate(fmat[i])) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        rf"\caption{{All executor-risk models. The last block is an extension of AppWorld whose analysis plan was fixed before data collection, with both trial seeds "
        rf"($n{{=}}{A['appworld_v2']['n']}$ trajectories, same 136 tasks). The linear head replaces the edge MLP; "
        r"the learned parent joint is a pairwise Ising model over the executor's parents fitted on the same potentials. "
        r"Bold: best value in each column (oracle excluded).}",
        r"\label{tab:agenticfull}", r"\end{table*}"]
(TAB / "agentic_full.tex").write_text(resize(out, r"\textwidth"))

# ------------------------------------------------------------------ Appendix: AppWorld revised
R = A["appworld_revised"]
orc = {k: v for k, v in R["oracles"].items()}
o_text = [v for k, v in orc.items() if "Linear" in k and "+" not in k and "MLP node" not in k][0]
o_role = [v for k, v in orc.items() if "role" in k][0]
rrows = [("Receiver Only (local readout)", AW["sink"]["receiver_only"]), ("IE propagation, text effects", R["np_cpd_text"]),
         ("IE effects with PME inference, text", R["pme_cpd_text"]), ("IE propagation, role-pair effects", R["np_cpd_role"]),
         ("Oracle, text effects", o_text), ("Oracle, role-pair effects", o_role)]
rmat = [[v["NLL"], v["AUROC"]] for _, v in rrows]
rbest = best_cells(rmat, [False, True], exclude_rows={4, 5})
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcc}", r"\toprule",
       r"AppWorld, supervised node risks & NLL & AUROC \\", r"\midrule"]
out += [f"{name} & " + " & ".join(bold(f3(v), (i, j) in rbest) for j, v in enumerate(rmat[i])) + r" \\" for i, (name, _) in enumerate(rrows)]
out += [r"\bottomrule", r"\end{tabular}",
       rf"\caption{{AppWorld with supervised node-risk models (parent AUROC: source {f3(R['parent_auroc_old']['S'], 2)}$\to${f3(R['parent_auroc_sup']['S'], 2)}, "
       rf"specialists {f3(R['parent_auroc_old']['A'], 2)}$\to${f3(R['parent_auroc_sup']['A'], 2)}) and state-supervised effects with a linear "
       r"text head or six role-pair scalars. Better parent risks add "
       rf"{cis(R['incremental_new_rhat_dNLL'])} nats beyond the receiver's evidence. Bold: best value in each column (oracles excluded).}}",
       r"\label{tab:appworldrev}", r"\end{table}"]
(TAB / "appworld_revised.tex").write_text(resize(out))

# (The QA probabilistic-metrics table, tables/qa_prob_full.tex, is generated by analysis/tables.py.)

# ------------------------------------------------------------------ Figure: bottleneck + fidelity
BLUE, ORANGE, INK, INK2, REF = "#2a78d6", "#eb6834", "#0b0b0b", "#52514e", "#8a8984"
plt.rcParams.update({"font.family": "serif", "font.size": 8, "axes.edgecolor": INK2, "axes.labelcolor": INK,
                     "xtick.color": INK2, "ytick.color": INK2, "axes.linewidth": 0.6, "axes.spines.top": False,
                     "axes.spines.right": False, "pdf.fonttype": 42, "ps.fonttype": 42})
fig, (a1, a2) = plt.subplots(1, 2, figsize=(3.15, 1.75), gridspec_kw={"width_ratios": [1, 1.15]})
for b, col in (("webarena", BLUE), ("appworld", ORANGE)):
    it = A[b]["interp"]["NP"]
    eps = sorted(it)
    a1.plot(eps, [it[e]["NLL"] for e in eps], "-o", color=col, ms=2.5, lw=1.1, label=NAME[b])
    a1.text(0.45, it[0.5]["NLL"] + (0.025 if b == "webarena" else -0.05), NAME[b], color=col, fontsize=6.5, ha="right" if b == "appworld" else "left")
    a1.axhline(A[b]["sink"]["receiver_only"]["NLL"], color=col, ls="--", lw=0.8)
a1.set_xlabel(r"true-state weight $\varepsilon$")
a1.set_ylabel("executor NLL")
a1.set_title("(a) upstream information", fontsize=7.5, color=INK)
fr = csv("webarena", "results", "v1r", "fidelity_rows.csv")
fr = fr[fr.method == "tf"]
a2.scatter(fr.VarZ, fr.abs_np, s=2, color=BLUE, alpha=0.35, lw=0, rasterized=True)
xs = np.linspace(0, fr.VarZ.max(), 50)
a2.plot(xs, xs / (12 * np.sqrt(3)), color=REF, lw=0.8, ls="--")
a2.set_xlabel(r"$\mathrm{Var}(Z_v)$")
a2.set_ylabel(r"$|r_{\mathrm{exact}}-r_{\mathrm{NP}}|$")
a2.set_title("(b) WebArena fidelity", fontsize=7.5, color=INK)
fig.tight_layout(pad=0.3, w_pad=0.8)
fig.savefig(FIG / "bottleneck.pdf", dpi=300)
print("wrote agentic.json, tables and figures/bottleneck.pdf")


==> analysis/boldbest.py <==
"""Mark the best entry of each table column (or row) for bolding.

Values are compared after rounding to the displayed precision, so entries that print identically
are all marked. ``None`` entries and excluded rows (e.g. oracle rows) are never marked.
"""


def best_cells(matrix, higher, digits=3, exclude_rows=(), by="column"):
    """Return the set of (row, col) indices holding the best value.

    matrix: list of rows, each a list of float or None.
    higher: bool, or list of bool per column (by="column") / per row (by="row");
            True if larger is better.
    by: "column" (best per column) or "row" (best per row).
    """
    n_rows = len(matrix)
    n_cols = max(len(r) for r in matrix) if matrix else 0
    out = set()
    lines = range(n_cols) if by == "column" else range(n_rows)
    for k in lines:
        hi = higher if isinstance(higher, bool) else higher[k]
        if by == "column":
            cand = [(i, k) for i in range(n_rows) if i not in exclude_rows and k < len(matrix[i]) and matrix[i][k] is not None]
        else:
            cand = [(k, j) for j in range(len(matrix[k])) if matrix[k][j] is not None] if k not in exclude_rows else []
        if not cand:
            continue
        vals = {c: round(matrix[c[0]][c[1]], digits) for c in cand}
        target = max(vals.values()) if hi else min(vals.values())
        out |= {c for c, v in vals.items() if v == target}
    return out


def bold(text, on):
    return rf"\textbf{{{text}}}" if on else text


==> analysis/check_numbers.py <==
"""Every decimal number written in the draft's prose must be traceable to an evidence file.

Allowed set: all floats in ledger.json, diagnostics.json, figure_stats.json, data_sizes.json and the
grid summary.md, rendered at 2 and 3 decimals (and their negatives / magnitudes). Prints unmatched numbers.
"""
import json, os, re, sys
from pathlib import Path
HERE = Path(__file__).resolve().parent
ROOT = Path(os.environ.get("PROPUQ_EXP", HERE.parents[2] / "PropUQ-EXP"))  # QA grid results live in ../../PropUQ-EXP
tex = (HERE.parent / (sys.argv[1] if len(sys.argv) > 1 else "acl_latex.tex")).read_text()
body = re.sub(r"\\input\{[^}]*\}", "", tex)
body = re.sub(r"%.*", "", body)
vals = set()
def walk(x):
    if isinstance(x, dict): [walk(v) for v in x.values()]
    elif isinstance(x, list): [walk(v) for v in x]
    elif isinstance(x, (int, float)) and x is not True and x is not False: vals.add(float(x))
for f in ["ledger.json", "diagnostics.json", "figure_stats.json", "data_sizes.json", "qa_calibration.json", "agentic.json", "qa_summary.json", "error_capture.json"]:
    walk(json.loads((HERE / f).read_text()))
summ = (ROOT / "results/interaction_effect_grid_v2_tau_reread/summary.md").read_text()
vals |= {float(v) for v in re.findall(r"-?\d+\.\d+", summ)}
# derived: tau per-source means and differences of ledger step means are already in ledger; add tau per-source means
L = json.loads((HERE / "ledger.json").read_text())["per_setting"]
import numpy as np
for dom in ("airline", "retail"):
    for src in ("gsm8k", "medqa"):
        ks = [k for k in L if dom in k and k.endswith(src)]
        vals.add(float(np.mean([L[k]["learned+ie"][0] for k in ks])))
allowed = set()
for v in vals:
    for d in (1, 2, 3, 4):
        allowed.add(round(abs(v), d))
nums = re.findall(r"(?<![\w.])-?\d+\.\d+", body)
bad = [n for n in nums if round(abs(float(n)), len(n.split(".")[1])) not in allowed]
print(f"{len(nums)} decimal numbers in prose; {len(bad)} unmatched: {sorted(set(bad))}")


==> analysis/diagnostics.py <==
"""Per-setting diagnostics for the NAACL paper (read-only on saved outputs).

Run from the repository root (needs only numpy/scipy):
    python paper/NAACL27_risk_prop/analysis/diagnostics.py

D1  Per setting, for each soft-trained cell in {learned+ie, ie+teacher, ie+anchor}:
    AUROC of the propagated parent risk r_p against the true parent error (items with a
    known parent label; undefined where parent labels are constant, e.g. WebQA),
    mean branch gap delta1 - delta0 on the final node's incoming edges, and the soft and
    oracle final-node AUROC from runs.jsonl (seed means).
D2  Structured alternatives from the single-seed reference run (results/interaction_effect/
    results.csv): AUROC only (tie-independent), non-tau settings only, because tau-bench
    rows there used the constant pre-correction readout. Reported as a preliminary appendix.
"""
from __future__ import annotations

import csv
import json
import math
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np
from scipy.stats import rankdata

ROOT = Path.cwd()
GRID = ROOT / "results/interaction_effect_grid_v2_tau_reread"
OUT = Path(__file__).resolve().parent
CELLS = ["learned+ie", "ie+teacher", "ie+anchor"]


def auroc(labels, score):
    labels = np.asarray(labels, dtype=int)
    p, n = labels.sum(), len(labels) - labels.sum()
    if p == 0 or n == 0:
        return math.nan
    r = rankdata(score)
    return float((r[labels == 1].sum() - p * (p + 1) / 2) / (p * n))


runs = {}
for line in (GRID / "runs.jsonl").read_text().splitlines():
    if line.strip():
        r = json.loads(line)
        runs[(r["setting"], r["variant"], r["inference"], r["seed"])] = r


def seed_mean(setting, variant, inference, metric="auroc"):
    v = [r[metric] for (s, var, inf, _), r in runs.items() if s == setting and var == variant and inf == inference and r.get(metric) is not None]
    return float(np.mean(v)) if v else math.nan


settings = sorted({k[0] for k in runs})
d1 = {}
for s in settings:
    pdir = GRID / "predictions" / s.replace("/", "__")
    row = {}
    for cell in CELLS:
        rp_auc, gaps = [], []
        for seed in range(3):
            f = pdir / f"{cell}__soft__seed{seed}.npz"
            if not f.exists():
                continue
            z = np.load(f, allow_pickle=True)
            parents, cols = z["parent_nodes"], z["final_edge_columns"]
            errs = z["node_errors"]
            aucs = []
            for j, p in enumerate(parents):
                lab = errs[:, p]
                known = np.isfinite(lab)
                aucs.append(auroc(lab[known], z["parent_rp"][known, j]))
            rp_auc.append(np.nanmean(aucs) if np.any(np.isfinite(aucs)) else math.nan)
            d = z["deltas"][:, cols, :]
            gaps.append(float(np.mean(d[..., 1] - d[..., 0])))
        row[cell] = {
            "rp_auroc": float(np.nanmean(rp_auc)) if rp_auc and np.any(np.isfinite(rp_auc)) else None,
            "branch_gap": float(np.mean(gaps)) if gaps else None,
            "soft_auroc": seed_mean(s, cell, "soft"), "oracle_auroc": seed_mean(s, cell, "oracle"),
        }
    d1[s] = row

# D2
d2 = defaultdict(dict)
with (ROOT / "results/interaction_effect/results.csv").open() as fh:
    for r in csv.DictReader(fh):
        if r["dataset"] == "taubench" or r["status"] != "ok":
            continue
        train = r["train_dataset"] or r["comparison_train_dataset"]
        key = f"{r['architecture']}/{r['dataset']}/{r['model']}/{r['setting']}/{train}"
        d2[key][r["method"]] = float(r["auroc"])
groups = {"sequential in-domain": lambda k: k.startswith("sequential") and "/in_domain/" in k,
          "hierarchical in-domain": lambda k: k.startswith("hierarchical") and "/in_domain/" in k,
          "transfer (excl. tau-bench)": lambda k: "/transferred/" in k}
methods = ["propuq", "direct_binary", "joint_conditional", "joint_marginal", "pairwise_mean",
           "interaction_effect_teacher", "interaction_effect_soft"]
d2_groups = {}
for g, pred in groups.items():
    keys = [k for k in d2 if pred(k)]
    d2_groups[g] = {"n": len(keys), **{m: float(np.mean([d2[k][m] for k in keys if m in d2[k]]))
                                       for m in methods if all(m in d2[k] for k in keys)}}
json.dump({"D1_per_setting": d1, "D2_structured_alternatives_single_seed_non_tau": d2_groups},
          open(OUT / "diagnostics.json", "w"), indent=1)
print(json.dumps(d2_groups, indent=1))
ok = [(s, v["learned+ie"]) for s, v in d1.items() if v["learned+ie"]["rp_auroc"] is not None]
print("settings with defined r_p AUROC:", len(ok))


==> analysis/error_capture.py <==
"""Error capture under targeted reruns in the sequential system (evidence for Figure 3 and the paragraph in Sec. 7.4).

Executions are ranked by predicted final-node error risk and the top floor(b * n) are flagged for rerun; the capture
at budget b is the fraction of true final-node errors among the flagged executions (ties broken uniformly at random,
in expectation). Capture is computed per seed, averaged over seeds and then over the settings of a group: the nine
in-domain sequential settings and the three MedQA -> GSM8K transfer settings. Random and perfect rankings are the
references. Writes analysis/error_capture.json.

Run from the PropUQ-EXP repository root:
    python ../error_prop/NAACL27_risk_prop/analysis/error_capture.py
"""
import json
import math
import sys
from pathlib import Path

import numpy as np

ROOT = Path.cwd()
sys.path.insert(0, str(ROOT))
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from proposed.interaction_grid import reference_cases, setting_id  # noqa: E402
from qa_sources import load_setting  # noqa: E402

L = json.loads((HERE / "ledger.json").read_text())
GROUPS = {"sequential in-domain": L["groups"]["sequential in-domain"],
          "sequential MedQA->GSM8K": [s for s in L["groups"]["sequential transfer"] if s.split("/")[1] == "gsm8k"],
          # not in Figure 3; computed to check that the GSM8K transfer subset is representative
          "sequential MedQA->WebQA": [s for s in L["groups"]["sequential transfer"] if s.split("/")[1] == "webqa"],
          "sequential transfer (all)": L["groups"]["sequential transfer"]}
CELLS = {"Interaction-effect propagation": "learned+ie", "Receiver-text": "learned+probe", "Receiver Only": "learned+none"}
BUDGETS = np.round(np.linspace(0, 1, 101), 2)
cases = {setting_id(c): c for c in reference_cases(ROOT)[0]}


def capture(err, risk, b):
    k = math.floor(b * len(err) + 1e-9)
    if k == 0:
        return 0.0
    r = np.sort(risk)[::-1]
    thr = r[k - 1]
    above, tie = risk > thr, risk == thr
    return float((err[above].sum() + err[tie].mean() * (k - above.sum())) / err.sum())


def perfect(err, b):
    return min(1.0, math.floor(b * len(err) + 1e-9) / err.sum())


out = {"definition": __doc__.strip().splitlines()[0], "budgets": BUDGETS.tolist(), "groups": {}}
for g, settings in GROUPS.items():
    curves = {name: [] for name in list(CELLS) + ["PropUQ-MAS", "random", "perfect"]}
    for s in settings:
        recs, item = load_setting(s)
        for name, cell in CELLS.items():
            rs = [r for (v, inf, _), r in recs.items() if v == cell and inf == "soft"]
            curves[name].append(np.mean([[capture(item["err"][r["mask"]], r["risk"][r["mask"]], b) for b in BUDGETS] for r in rs], axis=0))
        known = ~np.isnan(item["err"])
        err = item["err"][known]
        ex = json.loads(Path(cases[s]["paths"]["existing_scores"]).read_text())
        by_index = {int(row.get("index", k)): row for k, row in enumerate(ex)}
        pu = np.asarray([by_index[int(i)]["propuq"] for i in item["paired_index"]], float)[known]
        curves["PropUQ-MAS"].append(np.array([capture(err, pu, b) for b in BUDGETS]))
        curves["random"].append(np.array([math.floor(b * len(err) + 1e-9) / len(err) for b in BUDGETS]))
        curves["perfect"].append(np.array([perfect(err, b) for b in BUDGETS]))
    mean = {k: np.mean(v, axis=0) for k, v in curves.items()}
    i20 = int(np.flatnonzero(BUDGETS == 0.2)[0])
    out["groups"][g] = {"settings": settings, "at_20": {k: float(v[i20]) for k, v in mean.items()},
                        "curves": {k: v.tolist() for k, v in mean.items()}}
    print(g, len(settings), {k: round(float(v[i20]), 3) for k, v in mean.items()}, flush=True)
(HERE / "error_capture.json").write_text(json.dumps(out, indent=1))


==> analysis/figures.py <==
"""Figures for the NAACL paper, drawn only from analysis/ledger.json and analysis/diagnostics.json.

Palette: validated categorical slots 1-2 (blue #2a78d6, orange #eb6834) on a white page
(dataviz validator: all checks pass). Text in ink colors; neutral gray for references.
"""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import spearmanr

HERE = Path(__file__).resolve().parent
FIG = HERE.parent / "figures"
FIG.mkdir(exist_ok=True)
L = json.loads((HERE / "ledger.json").read_text())
D = json.loads((HERE / "diagnostics.json").read_text())["D1_per_setting"]

BLUE, ORANGE = "#2a78d6", "#eb6834"
INK, INK2, GRID, REF = "#0b0b0b", "#52514e", "#e4e3df", "#8a8984"
plt.rcParams.update({
    "font.family": "serif", "font.size": 8, "axes.edgecolor": INK2, "axes.labelcolor": INK,
    "xtick.color": INK2, "ytick.color": INK2, "axes.linewidth": 0.6, "xtick.major.width": 0.6,
    "ytick.major.width": 0.6, "axes.spines.top": False, "axes.spines.right": False,
    "pdf.fonttype": 42, "ps.fonttype": 42,
})

GROUPS = ["sequential in-domain", "hierarchical in-domain", "transfer (excl. τ-bench)", "τ-bench airline", "τ-bench retail"]
TITLES = ["Sequential\nin-domain", "Hierarchical\nin-domain", "Transfer\n(excl. τ-bench)", "τ-bench airline\n(transfer)", "τ-bench retail\n(transfer)"]
LADDER = ["raw+none", "learned+none", "learned+probe", "learned+parent_single", "learned+ie"]
TICKS = ["raw ũ", "learned $g_\\phi$", "+receiver text", "+parent interaction", "+parent state"]

# ------------------------------------------------------------------ Figure 2: ladder
fig, axes = plt.subplots(1, 5, figsize=(6.3, 2.35), sharey=True)
for ax, g, title in zip(axes, GROUPS, TITLES):
    means = [L["cells"][c][g]["auroc"] for c in LADDER]
    lo = [L["cells"][c][g]["auroc_ci"][0] for c in LADDER]
    hi = [L["cells"][c][g]["auroc_ci"][1] for c in LADDER]
    x = np.arange(len(LADDER))
    p = L["cells"]["propuq"][g]
    ax.axhspan(p["auroc_ci"][0], p["auroc_ci"][1], color=GRID, lw=0, zorder=0)
    ax.axhline(p["auroc"], color=REF, lw=1.0, ls=(0, (4, 2)), zorder=1)
    ax.axhline(0.5, color=INK2, lw=0.5, ls=":", zorder=1)
    ax.plot(x, means, color=BLUE, lw=1.2, zorder=2)
    ax.errorbar(x, means, yerr=[np.subtract(means, lo), np.subtract(hi, means)], fmt="o", ms=3.6,
                color=BLUE, ecolor=BLUE, elinewidth=0.9, capsize=0, mec="white", mew=0.6, zorder=3)
    n = len(L["groups"][g])
    ax.set_title(f"{title} (n={n})", fontsize=7.2, color=INK, pad=3)
    ax.set_xticks(x)
    ax.set_xticklabels(TICKS, fontsize=5.6, rotation=40, ha="right", rotation_mode="anchor")
    ax.tick_params(axis="x", length=0, pad=2)
    ax.grid(axis="y", color=GRID, lw=0.5)
    ax.set_axisbelow(True)
    ax.set_xlim(-0.5, 4.5)
axes[0].set_ylabel("Final-node AUROC")
axes[0].set_ylim(0.38, 0.76)
axes[0].text(4.45, L["cells"]["propuq"][GROUPS[0]]["auroc"] - 0.018, "PropUQ", ha="right", va="top", fontsize=6, color=INK2)
fig.tight_layout(pad=0.3, w_pad=0.4)
fig.savefig(FIG / "ladder.pdf")
plt.close(fig)

# ------------------------------------------------------------------ Figure 3: diagnostics
fig, (a, b) = plt.subplots(2, 1, figsize=(3.05, 3.6))
rows = [(s, v) for s, v in D.items() if "webqa" not in s]
for cell, color, marker, label in (("learned+ie", BLUE, "o", "soft-trained IE"), ("ie+anchor", ORANGE, "^", "anchored IE")):
    xs = [v[cell]["soft_auroc"] for s, v in rows if v[cell]["oracle_auroc"] == v[cell]["oracle_auroc"]]
    ys = [v[cell]["oracle_auroc"] for s, v in rows if v[cell]["oracle_auroc"] == v[cell]["oracle_auroc"]]
    a.scatter(xs, ys, s=11, color=color, marker=marker, edgecolor="white", linewidth=0.4, label=label, zorder=3)
a.plot([0, 1], [0, 1], color=REF, lw=0.7, ls=(0, (3, 2)), zorder=1)
a.set_xlim(0.28, 1.0); a.set_ylim(0.0, 1.02)
a.set_xlabel("Final-node AUROC with inferred parent risk $r_p$", fontsize=6.5)
a.set_ylabel("AUROC with oracle\nparent state", fontsize=6.5)
a.tick_params(labelsize=6)
a.grid(color=GRID, lw=0.5); a.set_axisbelow(True)
a.legend(fontsize=5.4, frameon=False, loc="lower right", handletextpad=0.2, borderaxespad=0.1)
a.set_title("(a) Oracle vs. inferred parent state", fontsize=6.8, color=INK, pad=2)

xs, ys = [], []
for s, v in D.items():
    rp = v["learned+ie"]["rp_auroc"]
    ps = L["per_setting"][s]
    if rp is None:
        continue
    xs.append(rp)
    ys.append(ps["learned+ie"][0] - ps["learned+parent_single"][0])
b.axhline(0, color=INK2, lw=0.5)
b.scatter(xs, ys, s=11, color=BLUE, edgecolor="white", linewidth=0.4, zorder=3)
b.set_xlabel("AUROC of $r_p$ for parent error", fontsize=6.5)
b.set_ylabel("$\\Delta$AUROC of the\nparent-state step", fontsize=6.5)
b.tick_params(labelsize=6)
b.grid(color=GRID, lw=0.5); b.set_axisbelow(True)
rho, pval = spearmanr(xs, ys)
b.set_title(f"(b) Upstream-risk quality vs. step gain ($\\rho$={rho:.2f})", fontsize=6.8, color=INK, pad=2)
fig.tight_layout(pad=0.3, h_pad=0.8)
fig.savefig(FIG / "diagnostics.pdf")
plt.close(fig)
json.dump({"fig3b_spearman_rho": float(rho), "fig3b_p": float(pval), "fig3b_n": len(xs)},
          open(HERE / "figure_stats.json", "w"), indent=1)
print("rho", rho, "p", pval, "n", len(xs))


==> analysis/ledger.py <==
"""Evidence ledger for the NAACL paper: every number in the paper comes from here.

Run from the repository root:
    python paper/NAACL27_risk_prop/analysis/ledger.py

Inputs (read-only):
  results/interaction_effect_grid_v2_tau_reread/{runs.jsonl, bootstrap_draws.npz, predictions/}
  reference traces (results/interaction_effect/discovery.json paths); tau-bench re-read traces
Nothing is retrained or re-generated. PropUQ is recomputed from the saved traces with the
repository's own `baseline_scores` on the grid's frozen paired items, and evaluated with the
grid's own metric (`auroc_np`, tie-aware `prr_np`) and bootstrap draws.

Self-checks (the script aborts on failure):
  C1  group means of runs.jsonl reproduce the summary.md group table (spot values).
  C2  regenerated bootstrap item draws reproduce the stored learned+ie draws exactly.
  C3  per-item labels from the traces equal the grid's stored labels.
  C4  non-tau PropUQ equals the reference assessment's stored `propuq` per item.
  C5  tau-bench PropUQ AUROC/PRR equal summary.md section 0 (new u).
"""
from __future__ import annotations

import json
import math
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np
from scipy.stats import wilcoxon

ROOT = Path.cwd()
sys.path.insert(0, str(ROOT))
from proposed.evaluation import baseline_scores, load_references  # noqa: E402
from proposed.interaction_grid import reference_cases, setting_id  # noqa: E402
from proposed.interaction_grid_v2_report import (  # noqa: E402
    BOOTSTRAP_DRAWS, BOOTSTRAP_SEED, GROUPS, auroc_np, load_runs, prr_np, group_of,
)

GRID = ROOT / "results/interaction_effect_grid_v2_tau_reread"
REREAD = ROOT / "results/taubench_transfer_reread"
OUT = Path(__file__).resolve().parent
LADDER = ["raw+none", "learned+none", "learned+probe", "learned+parent_single", "learned+ie"]
EXTRA = ["probe_all+ie", "ie+teacher", "ie+anchor", "raw+ie", "raw+probe"]
ORACLE = ["learned+ie [oracle]", "ie+teacher [oracle]", "ie+anchor [oracle]"]
STEPS = [  # (A, B, what the step adds)
    ("learned+none", "raw+none", "learned receiver recalibration"),
    ("learned+probe", "learned+none", "receiver text"),
    ("learned+parent_single", "learned+probe", "parent interaction (no parent state)"),
    ("learned+ie", "learned+parent_single", "parent-state conditioning"),
    ("learned+ie", "learned+probe", "interaction term with parent state (6a)"),
    ("learned+ie", "propuq", "IE vs PropUQ"),
    ("probe_all+ie", "learned+ie", "adding receiver text to IE"),
    ("ie+anchor", "learned+ie", "anchored (teacher-forced) auxiliary loss"),
    ("ie+teacher", "learned+ie", "teacher-state training"),
]


def cell_key(variant, inference):
    return variant if inference == "soft" else f"{variant} [oracle]"


def ci(v):
    v = v[np.isfinite(v)]
    return [float(np.percentile(v, 2.5)), float(np.percentile(v, 97.5))] if len(v) else [math.nan, math.nan]


# ---------------------------------------------------------------- grid runs
runs = load_runs(GRID)
settings = sorted({r["setting"] for r in runs})
group = {r["setting"]: group_of(r) for r in runs}
per = defaultdict(list)
for r in runs:
    if r["auroc"] is None or r["prr"] is None:  # oracle unavailable (seq medqa 4B/8B)
        continue
    per[(r["setting"], cell_key(r["variant"], r["inference"]))].append((r["auroc"], r["prr"]))
setting_mean = {k: np.mean(np.asarray(v, dtype=float), axis=0) for k, v in per.items()}

# C1
def group_mean(cell, g, m):
    vals = [setting_mean[(s, cell)][m] for s in settings if group[s] == g and (s, cell) in setting_mean]
    return float(np.mean(vals)), len(vals)
for cell, g, expect in [("learned+ie", GROUPS[0], 0.6513), ("learned+probe", GROUPS[1], 0.6163),
                        ("raw+none", GROUPS[4], 0.6835), ("learned+parent_single", GROUPS[2], 0.5382)]:
    got = group_mean(cell, g, 0)[0]
    assert abs(got - expect) < 5e-5, ("C1", cell, g, got, expect)

# stored draws
stored = np.load(GRID / "bootstrap_draws.npz")
draws = defaultdict(dict)
for key in stored.files:
    s, c = key.split("|", 1)
    draws[s][c] = stored[key]

# ---------------------------------------------------------------- PropUQ on the paired items
cases = {setting_id(c): c for c in reference_cases(ROOT)[0]}
propuq_setting, propuq_draws, checks = {}, {}, defaultdict(list)
CACHE = OUT / "propuq_cache.npz"
if CACHE.exists():
    z = np.load(CACHE, allow_pickle=True)
    propuq_setting = z["setting"].item(); propuq_draws = z["draws"].item(); checks = z["checks"].item()
for idx, s in enumerate(settings):
    if s in propuq_setting:
        continue
    case = cases[s]
    pdir = GRID / "predictions" / s.replace("/", "__")
    rec = np.load(pdir / "learned+ie__soft__seed0.npz", allow_pickle=True)
    paired, labels, qids = rec["paired_index"], rec["correct"].astype(np.int64), rec["question_id"]
    path = Path(case["paths"]["reference"])
    if case["dataset"] == "taubench":
        path = REREAD / case["domain"] / case["model_slug"] / "traces.jsonl"
    rows = load_references(path, case["n_reference"], architecture=case["architecture"])
    scores = np.asarray([baseline_scores(rows[int(i)], "Verb")[1] for i in paired], dtype=float)
    assert np.all(np.isfinite(scores)), ("PropUQ missing", s)
    # C3: labels
    ex = json.loads(Path(case["paths"]["existing_scores"]).read_text())
    by_index = {int(row.get("index", k)): row for k, row in enumerate(ex)}
    lab_ref = np.asarray([int(bool(by_index[int(i)]["correct"])) for i in paired])
    checks["C3_label_mismatch"].append(int((lab_ref != labels).sum()))
    # C4: non-tau propuq equals stored assessment
    if case["dataset"] != "taubench":
        stored_p = np.asarray([by_index[int(i)]["propuq"] for i in paired], dtype=float)
        checks["C4_propuq_max_abs_diff"].append(float(np.abs(stored_p - scores).max()))
    propuq_setting[s] = (auroc_np(labels, -scores), prr_np(labels, -scores))
    # regenerate item draws exactly as interaction_grid_v2_report._bootstrap_setting
    unique, inverse = np.unique(qids, return_inverse=True)
    members = [np.flatnonzero(inverse == i) for i in range(len(unique))]
    rng = np.random.default_rng(BOOTSTRAP_SEED + idx)
    index_draws = [np.concatenate([members[i] for i in rng.integers(0, len(unique), size=len(unique))])
                   for _ in range(BOOTSTRAP_DRAWS)]
    # C2: reproduce stored learned+ie draws (seed-averaged) on the first 50 draws
    recs = [np.load(pdir / f"learned+ie__soft__seed{k}.npz", allow_pickle=True) for k in range(3)]
    for b in range(50):
        ix = index_draws[b]
        lab = labels[ix]
        v = np.mean([(auroc_np(lab, -r["risks"][ix, -1]), prr_np(lab, -r["risks"][ix, -1])) for r in recs], axis=0)
        assert np.allclose(v, draws[s]["learned+ie"][b], equal_nan=True, atol=1e-12), ("C2", s, b)
    propuq_draws[s] = np.asarray([(auroc_np(labels[ix], -scores[ix]), prr_np(labels[ix], -scores[ix]))
                                  for ix in index_draws])
    print(f"{s}: PropUQ AUROC {propuq_setting[s][0]:.4f} PRR {propuq_setting[s][1]:.4f}", flush=True)

np.savez(CACHE, setting=np.array(propuq_setting, dtype=object), draws=np.array(propuq_draws, dtype=object),
         checks=np.array(dict(checks), dtype=object))
assert max(checks["C3_label_mismatch"]) == 0, checks["C3_label_mismatch"]
assert max(checks["C4_propuq_max_abs_diff"]) < 1e-9, max(checks["C4_propuq_max_abs_diff"])
# C5
tau_expect = {"sequential/taubench-airline/0.6B": (0.6571, 0.5859), "sequential/taubench-retail/4B": (0.7412, 0.9952)}
for s in settings:
    for pre, (a, p) in tau_expect.items():
        if s.startswith(pre):
            assert abs(propuq_setting[s][0] - a) < 5e-5 and abs(propuq_setting[s][1] - p) < 5e-5, ("C5", s)
for s in settings:
    setting_mean[(s, "propuq")] = np.asarray(propuq_setting[s])
    draws[s]["propuq"] = propuq_draws[s]

# ---------------------------------------------------------------- ledger
def group_stats(cell, g):
    members = [s for s in settings if group[s] == g and (s, cell) in setting_mean and cell in draws[s]]
    if not members:
        return None
    means = np.mean([setting_mean[(s, cell)] for s in members], axis=0)
    stack = np.mean(np.stack([draws[s][cell] for s in members]), axis=0)  # report convention
    return {"n": len(members), "auroc": float(means[0]), "prr": float(means[1]),
            "auroc_ci": ci(stack[:, 0]), "prr_ci": ci(stack[:, 1])}


def diff_stats(a, b, g):
    members = [s for s in settings if group[s] == g and (s, a) in setting_mean and (s, b) in setting_mean
               and a in draws[s] and b in draws[s]]
    if not members:
        return None
    d = np.asarray([setting_mean[(s, a)] - setting_mean[(s, b)] for s in members])
    dd = np.mean(np.stack([draws[s][a] for s in members]), axis=0) - np.mean(np.stack([draws[s][b] for s in members]), axis=0)
    out = {"n": len(members)}
    for m, name in ((0, "auroc"), (1, "prr")):
        c = ci(dd[:, m])
        nonzero = [x for x in d[:, m] if x != 0]
        p = float(wilcoxon(nonzero).pvalue) if len(nonzero) >= 2 else None
        out.update({f"d_{name}": float(d[:, m].mean()), f"{name}_ci": c, f"{name}_wins": int((d[:, m] > 0).sum()),
                    f"{name}_losses": int((d[:, m] < 0).sum()), f"{name}_excl0": bool(c[0] > 0 or c[1] < 0),
                    f"{name}_wilcoxon_p": p})
    return out


ledger = {"settings": settings, "groups": {g: [s for s in settings if group[s] == g] for g in GROUPS},
          "checks": {"C1": "ok", "C2": "ok (50 draws x 37 settings)", "C3_max_label_mismatch": 0,
                     "C4_propuq_max_abs_diff": max(checks["C4_propuq_max_abs_diff"]), "C5": "ok"},
          "cells": {}, "steps": {}, "per_setting": {}}
for cell in ["propuq"] + LADDER + EXTRA + ORACLE:
    ledger["cells"][cell] = {g: group_stats(cell, g) for g in GROUPS}
for a, b, label in STEPS:
    ledger["steps"][f"{a} - {b}"] = {"label": label, **{g: diff_stats(a, b, g) for g in GROUPS}}
for s in settings:
    ledger["per_setting"][s] = {c: [float(x) for x in setting_mean[(s, c)]]
                                for c in ["propuq"] + LADDER + EXTRA + ORACLE if (s, c) in setting_mean}
# C6: every ladder/extra/oracle group value and every paired comparison in summary.md must match to 4 d.p.
import re as _re
summary = (GRID / "summary.md").read_text()
sec3 = summary.split("## 3. Group results", 1)[1].split("## 4.", 1)[0]
n_checked = 0
for metric, block in zip(("auroc", "prr"), sec3.split("### ")[1:3]):
    for line in block.splitlines():
        cols = [c.strip() for c in line.strip().strip("|").split("|")]
        if len(cols) != 6 or cols[0] not in ledger["cells"]:
            continue
        for g, text in zip(GROUPS, cols[1:]):
            st = ledger["cells"][cols[0]][g]
            if text in ("—", "") or st is None:
                continue
            val = float(text.split()[0]); lo, hi = [float(x) for x in _re.findall(r"\[(-?[\d.]+), (-?[\d.]+)\]", text)[0]]
            assert abs(st[metric] - val) < 6e-5, ("C6 mean", cols[0], g, metric, st[metric], val)
            assert abs(st[f"{metric}_ci"][0] - lo) < 6e-5 and abs(st[f"{metric}_ci"][1] - hi) < 6e-5, ("C6 ci", cols[0], g, metric)
            n_checked += 1
sec4 = summary.split("## 4. Paired comparisons", 1)[1].split("## 5.", 1)[0]
name_map = {"6a. learned+ie vs learned+probe": "learned+ie - learned+probe",
            "6b. learned+ie vs learned+parent_single": "learned+ie - learned+parent_single",
            "6c. learned+parent_single vs learned+probe": "learned+parent_single - learned+probe",
            "2. probe_all+ie vs learned+ie": "probe_all+ie - learned+ie",
            "3. ie+anchor vs learned+ie": "ie+anchor - learned+ie", "5. ie+teacher vs learned+ie": "ie+teacher - learned+ie"}
for metric, block in zip(("auroc", "prr"), sec4.split("### ")[1:3]):
    for line in block.splitlines():
        cols = [c.strip() for c in line.strip().strip("|").split("|")]
        if len(cols) != 9 or cols[0] not in name_map:
            continue
        d = ledger["steps"][name_map[cols[0]]][cols[1]]
        lo, hi = [float(x) for x in _re.findall(r"\[(-?[\d.]+), (-?[\d.]+)\]", cols[6])[0]]
        assert abs(d[f"d_{metric}"] - float(cols[5])) < 6e-5, ("C6 delta", cols[0], cols[1], metric)
        assert abs(d[f"{metric}_ci"][0] - lo) < 6e-5 and abs(d[f"{metric}_ci"][1] - hi) < 6e-5, ("C6 dci", cols[0], cols[1])
        assert d[f"{metric}_wins"] == int(cols[3]) and d[f"{metric}_losses"] == int(cols[4]), ("C6 wins", cols[0], cols[1])
        if cols[8] != "—":
            assert abs(d[f"{metric}_wilcoxon_p"] - float(cols[8])) < 1e-3 * max(1, float(cols[8])), ("C6 p", cols[0], cols[1])
        n_checked += 1
assert n_checked > 150, n_checked
ledger["checks"]["C6_values_matched_to_summary"] = n_checked
(OUT / "ledger.json").write_text(json.dumps(ledger, indent=1))

# markdown view
L = ["# Evidence ledger (generated by analysis/ledger.py; do not edit)", "",
     "Self-checks C1–C5 passed: " + json.dumps(ledger["checks"]), ""]
for g in GROUPS:
    L += [f"## {g} (n={len(ledger['groups'][g])})", "", "| Cell | AUROC [95% CI] | PRR [95% CI] |", "|---|---|---|"]
    for cell, per_g in ledger["cells"].items():
        st = per_g[g]
        if st:
            L.append(f"| {cell} | {st['auroc']:.4f} [{st['auroc_ci'][0]:.4f}, {st['auroc_ci'][1]:.4f}] | "
                     f"{st['prr']:.4f} [{st['prr_ci'][0]:.4f}, {st['prr_ci'][1]:.4f}] |")
    L += ["", "| Step (A − B) | ΔAUROC [CI] wins | ΔPRR [CI] wins |", "|---|---|---|"]
    for key, st in ledger["steps"].items():
        d = st[g]
        if d:
            L.append(f"| {key} ({st['label']}) | {d['d_auroc']:+.4f} [{d['auroc_ci'][0]:+.4f}, {d['auroc_ci'][1]:+.4f}] "
                     f"{d['auroc_wins']}/{d['n']}{' *' if d['auroc_excl0'] else ''} | {d['d_prr']:+.4f} "
                     f"[{d['prr_ci'][0]:+.4f}, {d['prr_ci'][1]:+.4f}] {d['prr_wins']}/{d['n']}{' *' if d['prr_excl0'] else ''} |")
    L.append("")
(OUT / "ledger.md").write_text("\n".join(L) + "\n")
print("wrote", OUT / "ledger.json")


==> analysis/ledger_v2.py <==
"""Evidence ledger, label pipeline v2: every controlled-QA number in the paper comes from here.

Run from the PropUQ-EXP repository root:
    python ../error_prop/NAACL27_risk_prop/analysis/ledger_v2.py

Same estimators, metrics (auroc_np, tie-aware prr_np), groups and bootstrap protocol as ledger.py
(analysis/ledger_v1.json), but MedQA and WebQA settings use the v2 labels and, for WebQA in-domain, the
models retrained on corrected read-out labels (see analysis/qa_sources.py). Nothing is retrained here.

Bootstrap: 1,000 question-level draws per setting, generated as in interaction_grid_v2_report
(rng seed BOOTSTRAP_SEED + setting index, resampling question ids of the scored items); every estimator in a
setting is evaluated on the same draws. Unchanged settings reuse the stored draws.

Fully connected system (15 settings, results/fully_connected/grid): same cells, metrics and bootstrap, with
seeds BOOTSTRAP_SEED + position in the sorted list of fully connected settings, so the chain and hierarchy
draws are unchanged. Groups: the original five, plus per-system groups (fully connected in-domain, and
transfer separately for the chain, the fully connected system and the hierarchy); a setting can belong to
two groups. Holm counts for the fully connected system come from proposed/fc_recursion_2x2.py.

Self-checks (abort on failure):
  V1  unchanged settings: recomputed seed-mean AUROC/PRR equal the v1 ledger for every cell.
  V2  unchanged settings: regenerated draws reproduce the stored learned+ie draws (first 20 draws).
  V3  relabelled settings: seed-mean AUROC of every cell equals the rescoring in
      results/eval_readout/rescore or results/webqa_fixed_labels/rescore (new labels).
  V4  non-tau PropUQ per-item scores equal the reference assessment's stored `propuq`.
  V8  fully connected: n, error rate and seed-mean AUROC of every cell in the per-setting table of
      results/fully_connected/REPORT.md (3 decimals) are reproduced.
  V9  fully connected Holm counts equal those stated in REPORT.md.
Also writes the relabelled WebQA and the fully connected training-trace counts into data_sizes.json.
"""
from __future__ import annotations

import csv
import json
import math
import re
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np
from scipy.stats import wilcoxon

ROOT = Path.cwd()
sys.path.insert(0, str(ROOT))
OUT = Path(__file__).resolve().parent
sys.path.insert(0, str(OUT))
from proposed.evaluation import baseline_scores, load_references  # noqa: E402
from proposed.interaction_grid import reference_cases, setting_id  # noqa: E402
from proposed.interaction_grid_v2_report import (  # noqa: E402
    BOOTSTRAP_DRAWS, BOOTSTRAP_SEED, GROUPS, auroc_np, load_runs, prr_np, group_of,
)
from qa_sources import EXCLUDED, FC_GRID, GRID, fc_settings, load_setting, relabelled  # noqa: E402
from proposed.recursion_2x2_report import holm  # noqa: E402

REREAD = ROOT / "results/taubench_transfer_reread"
V1 = json.loads((OUT / "ledger_v1.json").read_text())
LADDER = ["raw+none", "learned+none", "learned+probe", "learned+parent_single", "learned+ie"]
FREE_CELL = "learned+free"  # free-form control h([x_pv, r_hat_p]); QA settings only
CONTROL_CELLS = [FREE_CELL, "learned+ie_local", "learned+free_local"]  # free learner and recursion controls
EXTRA = ["probe_all+ie", "ie+teacher", "ie+anchor", "raw+ie", "raw+probe"]
ORACLE = ["learned+ie [oracle]", "ie+teacher [oracle]", "ie+anchor [oracle]"]
CELLS = LADDER + EXTRA + ORACLE + CONTROL_CELLS
STEPS = [
    ("learned+none", "raw+none", "learned receiver recalibration"),
    ("learned+probe", "learned+none", "receiver text"),
    ("learned+parent_single", "learned+probe", "parent interaction (no parent state)"),
    ("learned+ie", "learned+parent_single", "parent-state conditioning"),
    ("learned+ie", "learned+probe", "interaction term with parent state (6a)"),
    ("learned+ie", "propuq", "IE vs PropUQ"),
    ("probe_all+ie", "learned+ie", "adding receiver text to IE"),
    ("ie+anchor", "learned+ie", "anchored (teacher-forced) auxiliary loss"),
    ("ie+teacher", "learned+ie", "teacher-state training"),
    ("learned+free", "learned+parent_single", "propagated parent risk as a free input"),
    ("learned+ie", "learned+free", "derived state-conditioned form vs free learner"),
    ("learned+ie", "learned+ie_local", "recursion, state-conditioned (propagated vs local parent risk)"),
    ("learned+free", "learned+free_local", "recursion, free learner (propagated vs local parent risk)"),
    ("learned+ie_local", "learned+free_local", "formulation with local parent risk"),
    ("learned+ie_local", "learned+parent_single", "state-conditioned local risk vs no parent state"),
    ("learned+free_local", "learned+parent_single", "free learner local risk vs no parent state"),
]
SUBGROUPS = {"chain in-domain": lambda s: s.startswith("sequential/") and "/in_domain/" in s,
             "chain transfer": lambda s: s.startswith("sequential/") and "/transferred/" in s and "taubench" not in s,
             "all chains": lambda s: s.startswith("sequential/") and "taubench" not in s}


def cell_key(variant, inference):
    return variant if inference == "soft" else f"{variant} [oracle]"


def ci(v):
    v = v[np.isfinite(v)]
    return [float(np.percentile(v, 2.5)), float(np.percentile(v, 97.5))] if len(v) else [math.nan, math.nan]


def metric(err, risk):
    correct = (1 - err).astype(np.int64)
    return auroc_np(correct, -risk), prr_np(correct, -risk)


runs = load_runs(GRID)
# Bootstrap seeds are indexed over the full grid (BOOTSTRAP_SEED + position in all_settings), so excluding a
# setting leaves every other setting's draws unchanged.
all_settings = sorted({r["setting"] for r in runs})
settings = [s for s in all_settings if s not in EXCLUDED]
group = {r["setting"]: group_of(r) for r in runs}
no_oracle = {r["setting"] for r in runs if r["inference"] == "oracle" and r["auroc"] is None}
stored = np.load(GRID / "bootstrap_draws.npz")
draws = defaultdict(dict)
for key in stored.files:
    s, c = key.split("|", 1)
    draws[s][c] = stored[key]

# rescoring reference values for V3
rescore = {}
for f in (ROOT / "results/eval_readout/rescore/seed_mean.csv", ROOT / "results/webqa_fixed_labels/rescore/seed_mean.csv"):
    for r in csv.DictReader(f.open()):
        if r["task"] == "webqa" and r["prompt"] != "fixed":
            continue
        dom = "in_domain" if r["domain"] == "in_domain" else "transferred"
        s = f"{r['arch']}/{r['task']}/{r['size']}/{dom}/{r['train']}"
        src = "fixed_grid" if "webqa_fixed_labels" in str(f) else "orig_grid"
        rescore[(src, s, cell_key(r["cell"], r["inference"]))] = float(r["new_auroc"])

free_report = {r["setting"].replace("__", "/"): float(r["learned+free AUROC"])
               for r in csv.DictReader((ROOT / "results/free_learner/auroc_by_setting.csv").open())}
rep2x2 = {r["setting"].replace("__", "/"): {k: float(r[k]) for k in ("learned+ie", "learned+ie_local", "learned+free", "learned+free_local")}
          for r in csv.DictReader((ROOT / "results/recursion_control_2x2/auroc_2x2_by_setting.csv").open())}
cases = {setting_id(c): c for c in reference_cases(ROOT)[0]}
setting_mean, meta, checks = {}, {}, defaultdict(list)
for idx, s in enumerate(all_settings):
    if s in EXCLUDED:
        continue
    recs, item = load_setting(s)
    err_all = item["err"]
    base_mask = ~np.isnan(err_all)
    qids = item["qid"]
    meta[s] = {"n": int(base_mask.sum()), "error_rate": float(np.nanmean(err_all[base_mask]))}
    by_cell = defaultdict(list)
    for (variant, inference, seed), rec in recs.items():
        ck = cell_key(variant, inference)
        if ck not in CELLS or (inference == "oracle" and s in no_oracle):
            continue
        by_cell[ck].append(rec)
    # point estimates
    for ck, rs in by_cell.items():
        vals = [metric(err_all[r["mask"]], r["risk"][r["mask"]]) for r in rs]
        setting_mean[(s, ck)] = np.mean(np.asarray(vals, float), axis=0)
    # PropUQ per item (training-free)
    case = cases[s]
    paired = item["paired_index"]
    if case["dataset"] == "taubench":
        path = REREAD / case["domain"] / case["model_slug"] / "traces.jsonl"
        rows = load_references(path, case["n_reference"], architecture=case["architecture"])
        pu = np.asarray([baseline_scores(rows[int(i)], "Verb")[1] for i in paired], float)
    else:
        ex = json.loads(Path(case["paths"]["existing_scores"]).read_text())
        by_index = {int(row.get("index", k)): row for k, row in enumerate(ex)}
        pu = np.asarray([by_index[int(i)]["propuq"] for i in paired], float)
        if idx % 6 == 0:  # V4 spot check against the scorer
            path = Path(case["paths"]["reference"])
            rows = load_references(path, case["n_reference"], architecture=case["architecture"])
            chk = np.asarray([baseline_scores(rows[int(i)], "Verb")[1] for i in paired[:200]], float)
            checks["V4_propuq_max_abs_diff"].append(float(np.abs(chk - pu[:200]).max()))
    assert np.all(np.isfinite(pu)), ("PropUQ missing", s)
    setting_mean[(s, "propuq")] = np.asarray(metric(err_all[base_mask], pu[base_mask]))
    # draws over the scored items
    sel = np.flatnonzero(base_mask)
    unique, inverse = np.unique(qids[sel], return_inverse=True)
    members = [sel[np.flatnonzero(inverse == i)] for i in range(len(unique))]
    rng = np.random.default_rng(BOOTSTRAP_SEED + idx)
    index_draws = [np.concatenate([members[i] for i in rng.integers(0, len(unique), size=len(unique))])
                   for _ in range(BOOTSTRAP_DRAWS)]
    if not relabelled(s):
        # V1, V2
        for ck in CELLS:
            if (s, ck) in setting_mean and ck in V1["per_setting"][s]:
                assert np.allclose(setting_mean[(s, ck)], V1["per_setting"][s][ck], atol=1e-9), ("V1", s, ck)
        rs = by_cell["learned+ie"]
        for b in range(20):
            ix = index_draws[b]
            v = np.mean([metric(err_all[ix], r["risk"][ix]) for r in rs], axis=0)
            assert np.allclose(v, draws[s]["learned+ie"][b], equal_nan=True, atol=1e-12), ("V2", s, b)
        checks["V1V2_settings"].append(s)
        new_cells = [ck for ck in by_cell if ck not in draws[s]]
    else:
        src = "fixed_grid" if s.split("/")[1] == "webqa" and s.split("/")[3] == "in_domain" else "orig_grid"
        new_cells = list(by_cell)
        for ck in by_cell:
            if ck in CONTROL_CELLS:
                continue
            ref = rescore.get((src, s, ck))
            assert ref is not None, ("V3 missing", s, ck)
            assert abs(setting_mean[(s, ck)][0] - ref) < 1e-6, ("V3", s, ck, setting_mean[(s, ck)][0], ref)
            checks["V3_cells"].append(f"{s}|{ck}")
    for ck in new_cells:
        rs = by_cell[ck]
        if True:
            vals = np.full((BOOTSTRAP_DRAWS, 2), np.nan)
            for b, ix in enumerate(index_draws):
                vals[b] = np.mean([metric(err_all[ix[r["mask"][ix]]], r["risk"][ix[r["mask"][ix]]]) for r in rs], axis=0)
            draws[s][ck] = vals
    draws[s]["propuq"] = np.asarray([metric(err_all[ix], pu[ix]) for ix in index_draws])
    for ck in ("learned+ie", "learned+ie_local", "learned+free", "learned+free_local"):
        if ck in by_cell and s in rep2x2:
            rs = by_cell[ck]
            m = rs[0]["mask"]
            got = metric(err_all[m], np.mean([r["risk"] for r in rs], axis=0)[m])[0]
            checks["V6_2x2_max_abs_diff"].append(abs(got - rep2x2[s][ck]))
    if s.startswith("hierarchical/") and "learned+ie_local" in by_cell:
        for a_, b_ in (("learned+ie", "learned+ie_local"), ("learned+free", "learned+free_local")):
            diff = max(float(np.abs(x["risk"] - y["risk"]).max()) for x, y in zip(by_cell[a_], by_cell[b_]))
            checks["V7_hierarchy_identity_max_abs"].append(diff)
    if FREE_CELL in by_cell and s in free_report:
        rs = by_cell[FREE_CELL]
        m = rs[0]["mask"]
        got = metric(err_all[m], np.mean([r["risk"] for r in rs], axis=0)[m])[0]
        checks["V5_free_max_abs_diff"].append(abs(got - free_report[s]))
    print(f"{s}: n={meta[s]['n']} IE AUROC {setting_mean[(s, 'learned+ie')][0]:.4f} "
          f"PropUQ {setting_mean[(s, 'propuq')][0]:.4f}{' (relabelled)' if relabelled(s) else ''}", flush=True)

assert max(checks["V4_propuq_max_abs_diff"]) < 1e-9, checks["V4_propuq_max_abs_diff"]
# PropUQ on unchanged settings must equal the v1 ledger
for s in settings:
    if not relabelled(s):
        assert np.allclose(setting_mean[(s, "propuq")], V1["per_setting"][s]["propuq"], atol=1e-9), ("V1 propuq", s)

# ------------------------------------------------------------------ fully connected system
FC_SETTINGS = fc_settings()
REPORT_COLS = ["learned+none", "learned+probe", "learned+parent_single", "learned+free_local", "learned+ie_local",
               "learned+free", "learned+ie", "propuq"]
report_rows = {}
for line in (ROOT / "results/fully_connected/REPORT.md").read_text().splitlines():
    m = re.match(r"\| (GSM8K|MedQA|WebQA) (0\.6B|1\.7B|4B)( ← MedQA)? \| (\d+) \| ([\d.]+) \|(.*)\|$", line)
    if m:
        ds, size, tr, n, err, rest = m.groups()
        kind, train = ("transferred", "medqa") if tr else ("in_domain", ds.lower())
        report_rows[f"fully_connected/{ds.lower()}/{size}/{kind}/{train}"] = (int(n), float(err), [float(x) for x in rest.split("|")])
assert sorted(report_rows) == FC_SETTINGS, ("V8 settings", sorted(report_rows), FC_SETTINGS)
for fidx, s in enumerate(FC_SETTINGS):
    recs, item = load_setting(s)
    err_all = item["err"]
    base_mask = ~np.isnan(err_all)
    qids = item["qid"]
    meta[s] = {"n": int(base_mask.sum()), "error_rate": float(np.nanmean(err_all[base_mask]))}
    by_cell = defaultdict(list)
    for (variant, inference, seed), rec in recs.items():
        ck = cell_key(variant, inference)
        if ck in CELLS:
            by_cell[ck].append(rec)
    for ck, rs in by_cell.items():
        vals = [metric(err_all[r["mask"]], r["risk"][r["mask"]]) for r in rs]
        setting_mean[(s, ck)] = np.mean(np.asarray(vals, float), axis=0)
    task, size = s.split("/")[1:3]
    pz = np.load(FC_GRID / "propuq" / f"{task}__{size}.npz")
    pu_by_index = dict(zip(pz["paired_index"].tolist(), pz["propuq"].tolist()))
    pu = np.asarray([pu_by_index[int(i)] for i in item["paired_index"]], float)
    assert np.all(np.isfinite(pu)), ("PropUQ missing", s)
    setting_mean[(s, "propuq")] = np.asarray(metric(err_all[base_mask], pu[base_mask]))
    n_rep, err_rep, vals_rep = report_rows[s]
    assert n_rep == meta[s]["n"] and abs(err_rep - meta[s]["error_rate"]) <= 5e-4 + 1e-9, ("V8 n/err", s)
    for c, v in zip(REPORT_COLS, vals_rep):
        assert abs(setting_mean[(s, c)][0] - v) <= 5e-4 + 1e-9, ("V8", s, c, setting_mean[(s, c)][0], v)
    checks["V8_fc_settings"].append(s)
    sel = np.flatnonzero(base_mask)
    unique, inverse = np.unique(qids[sel], return_inverse=True)
    members = [sel[np.flatnonzero(inverse == i)] for i in range(len(unique))]
    rng = np.random.default_rng(BOOTSTRAP_SEED + fidx)
    index_draws = [np.concatenate([members[i] for i in rng.integers(0, len(unique), size=len(unique))])
                   for _ in range(BOOTSTRAP_DRAWS)]
    for ck, rs in by_cell.items():
        vals = np.full((BOOTSTRAP_DRAWS, 2), np.nan)
        for b, ix in enumerate(index_draws):
            vals[b] = np.mean([metric(err_all[ix[r["mask"][ix]]], r["risk"][ix[r["mask"][ix]]]) for r in rs], axis=0)
        draws[s][ck] = vals
    draws[s]["propuq"] = np.asarray([metric(err_all[ix], pu[ix]) for ix in index_draws])
    print(f"{s}: n={meta[s]['n']} IE AUROC {setting_mean[(s, 'learned+ie')][0]:.4f} "
          f"PropUQ {setting_mean[(s, 'propuq')][0]:.4f} (fully connected)", flush=True)
settings = settings + FC_SETTINGS

# per-system groups, added to the original five (whose membership is unchanged)
SYSTEM_GROUPS = {
    "fully connected in-domain": lambda s: s.startswith("fully_connected/") and "/in_domain/" in s,
    "sequential transfer": lambda s: s.startswith("sequential/") and "/transferred/" in s and "taubench" not in s,
    "fully connected transfer": lambda s: s.startswith("fully_connected/") and "/transferred/" in s,
    "hierarchical transfer": lambda s: s.startswith("hierarchical/") and "/transferred/" in s,
}
ALL_GROUPS = list(GROUPS) + list(SYSTEM_GROUPS)
group_members = {g: [s for s in settings if group.get(s) == g] for g in GROUPS}
group_members |= {g: [s for s in settings if pred(s)] for g, pred in SYSTEM_GROUPS.items()}


def group_stats(cell, g):
    members = [s for s in group_members[g] if (s, cell) in setting_mean and cell in draws[s]]
    if not members:
        return None
    means = np.mean([setting_mean[(s, cell)] for s in members], axis=0)
    stack = np.mean(np.stack([draws[s][cell] for s in members]), axis=0)
    return {"n": len(members), "auroc": float(means[0]), "prr": float(means[1]),
            "auroc_ci": ci(stack[:, 0]), "prr_ci": ci(stack[:, 1])}


def diff_stats(a, b, g):
    members = [s for s in group_members[g] if (s, a) in setting_mean and (s, b) in setting_mean
               and a in draws[s] and b in draws[s]]
    if not members:
        return None
    d = np.asarray([setting_mean[(s, a)] - setting_mean[(s, b)] for s in members])
    dd = np.mean(np.stack([draws[s][a] for s in members]), axis=0) - np.mean(np.stack([draws[s][b] for s in members]), axis=0)
    out = {"n": len(members)}
    for m, name in ((0, "auroc"), (1, "prr")):
        c = ci(dd[:, m])
        nonzero = [x for x in d[:, m] if x != 0]
        p = float(wilcoxon(nonzero).pvalue) if len(nonzero) >= 2 else None
        out.update({f"d_{name}": float(d[:, m].mean()), f"{name}_ci": c, f"{name}_wins": int((d[:, m] > 0).sum()),
                    f"{name}_losses": int((d[:, m] < 0).sum()), f"{name}_excl0": bool(c[0] > 0 or c[1] < 0),
                    f"{name}_wilcoxon_p": p})
    return out


ledger = {"settings": settings, "groups": group_members,
          "label_pipeline": "v2 (see analysis/qa_sources.py)",
          "checks": {"V1V2_unchanged_settings": len(checks["V1V2_settings"]), "V3_relabelled_cells": len(checks["V3_cells"]),
                     "V4_propuq_max_abs_diff": max(checks["V4_propuq_max_abs_diff"]),
                     "V5_free_vs_report_max_abs_diff": max(checks["V5_free_max_abs_diff"]),
                     "V5_free_settings": len(checks["V5_free_max_abs_diff"]),
                     "V6_2x2_vs_report_max_abs_diff": max(checks["V6_2x2_max_abs_diff"]),
                     "V7_hierarchy_local_equals_propagated_max_abs": max(checks["V7_hierarchy_identity_max_abs"]),
                     "V8_fc_settings_reproduced": len(checks["V8_fc_settings"])},
          "cells": {}, "steps": {}, "per_setting": {}, "meta": meta}
for cell in ["propuq"] + CELLS:
    ledger["cells"][cell] = {g: group_stats(cell, g) for g in ALL_GROUPS}
for a, b, label in STEPS:
    ledger["steps"][f"{a} - {b}"] = {"label": label, **{g: diff_stats(a, b, g) for g in ALL_GROUPS}}
def stats_over(members_pred, a, b=None):
    members = [s for s in settings if members_pred(s) and (s, a) in setting_mean and (b is None or (s, b) in setting_mean)]
    if b is None:
        means = np.mean([setting_mean[(s, a)] for s in members], axis=0)
        stack = np.mean(np.stack([draws[s][a] for s in members]), axis=0)
        return {"n": len(members), "auroc": float(means[0]), "auroc_ci": ci(stack[:, 0])}
    d = np.asarray([setting_mean[(s, a)] - setting_mean[(s, b)] for s in members])
    dd = np.mean(np.stack([draws[s][a] for s in members]), axis=0) - np.mean(np.stack([draws[s][b] for s in members]), axis=0)
    c = ci(dd[:, 0])
    return {"n": len(members), "d_auroc": float(d[:, 0].mean()), "auroc_ci": c, "auroc_wins": int((d[:, 0] > 0).sum()),
            "auroc_losses": int((d[:, 0] < 0).sum()), "auroc_excl0": bool(c[0] > 0 or c[1] < 0)}


ledger["subgroups"] = {}
for sg, pred in SUBGROUPS.items():
    ledger["subgroups"][sg] = {"cells": {c: stats_over(pred, c) for c in ["learned+parent_single"] + CONTROL_CELLS + ["learned+ie"]},
                               "steps": {f"{a} - {b}": stats_over(pred, a, b) for a, b, _ in STEPS[-7:] + [("learned+ie", "learned+parent_single", "")]}}
# per-setting tests from the 2x2 analysis (paired bootstrap on seed-averaged risks, 4000 draws). The stored p values
# are re-corrected with Holm across the chain settings kept in the paper (excluded settings dropped), per contrast.
rows2x2 = [r for r in csv.DictReader((ROOT / "results/recursion_control_2x2/contrasts_by_setting.csv").open())
           if r["group"] != "hierarchy" and r["setting"].replace("__", "/") not in EXCLUDED]
for name in {r["contrast"] for r in rows2x2}:
    sel = [r for r in rows2x2 if r["contrast"] == name]
    for r, padj in zip(sel, holm([float(r["p"]) for r in sel])):
        r["sig"] = ("+" if float(r["dAUROC"]) > 0 else "-") if padj < 0.05 else ""
holm_counts = defaultdict(lambda: {"plus": 0, "minus": 0, "n": 0})
for r in rows2x2:
    for key in (f"{r['contrast']}|{r['group']}", f"{r['contrast']}|all chains"):
        holm_counts[key]["n"] += 1
        if r["sig"]:
            holm_counts[key]["plus" if r["sig"] == "+" else "minus"] += 1
n_chain_2x2 = len({r["setting"] for r in rows2x2})
# fully connected: proposed/fc_recursion_2x2.py, same protocol, Holm across its 15 settings per contrast
rows_fc = list(csv.DictReader((ROOT / "results/fully_connected/recursion_2x2/contrasts_by_setting.csv").open()))
assert sorted({r["setting"].replace("__", "/") for r in rows_fc}) == FC_SETTINGS
for r in rows_fc:
    sig = ("+" if float(r["dAUROC"]) > 0 else "-") if float(r["p_holm"]) < 0.05 else ""
    assert sig == r["sig_holm"].strip(), r
    for key in (f"{r['contrast']}|{r['group']}", f"{r['contrast']}|all fully connected"):
        holm_counts[key]["n"] += 1
        if sig:
            holm_counts[key]["plus" if sig == "+" else "minus"] += 1
# V9: the counts stated in results/fully_connected/REPORT.md
for key, plus in (("recursion | state-conditioned (ie - ie_local)|all fully connected", 1),
                  ("recursion | free learner (free - free_local)|all fully connected", 0),
                  ("formulation | propagated (ie - free)|fully connected transfer", 3),
                  ("formulation | propagated (ie - free)|fully connected in-domain", 0)):
    assert holm_counts[key]["plus"] == plus and holm_counts[key]["minus"] == 0, ("V9", key, dict(holm_counts[key]))
ledger["checks"]["V9_fc_holm_counts"] = "reproduced"
ledger["holm_2x2"] = {"source": "results/recursion_control_2x2/contrasts_by_setting.csv (Holm recomputed over the kept chain settings)",
                      "fc_source": "results/fully_connected/recursion_2x2/contrasts_by_setting.csv (Holm over the 15 fully connected settings)",
                      "n_chain_settings": n_chain_2x2, "n_fc_settings": len(FC_SETTINGS),
                      **{k: dict(v) for k, v in holm_counts.items()}}
for s in settings:
    ledger["per_setting"][s] = {c: [float(x) for x in setting_mean[(s, c)]] for c in ["propuq"] + CELLS if (s, c) in setting_mean}
(OUT / "ledger.json").write_text(json.dumps(ledger, indent=1))

# relabelled WebQA training traces: admitted = every node labelled and with a local uncertainty
sizes = json.loads((OUT / "data_sizes.json").read_text())
for size in ("0.6B", "1.7B", "4B"):
    p = ROOT / f"results/webqa_fixed_labels/train/Qwen--Qwen3-{size}/train_traces.jsonl"
    ok = 0
    with p.open() as f:
        for line in f:
            r = json.loads(line)
            if r.get("skipped"):
                continue
            errs = [(a["label"] or {}).get("error") if isinstance(a.get("label"), dict) else a.get("error") for a in r["agents"]]
            ok += all(e is not None for e in errs) and all(a["local_uncertainty"] is not None for a in r["agents"])
    sizes["training_sources"][f"sequential/webqa/{size}"] = {"train_traces": ok, "source": str(p.relative_to(ROOT))}
# fully connected training traces: admitted = every node labelled, with a local uncertainty and a visible response
for task in ("gsm8k", "medqa", "webqa"):
    for size in ("0.6B", "1.7B", "4B"):
        scorers = sorted((FC_GRID / "checkpoints" / task / f"Qwen--Qwen3-{size}").glob("*/*/seed*/scorer.json"))
        counts = {json.loads(f.read_text())["n_train_traces"] for f in scorers}
        assert len(scorers) == 27 and len(counts) == 1, (task, size, len(scorers), counts)  # 9 cells x 3 seeds
        n = counts.pop()
        sizes["training_sources"][f"fully_connected/{task}/{size}"] = {
            "train_traces": n, "train_edges": 6 * n, "source": str(scorers[0].relative_to(ROOT / "results"))}
(OUT / "data_sizes.json").write_text(json.dumps(sizes, indent=1))

L = ["# Evidence ledger v2 (generated by analysis/ledger_v2.py; do not edit)", "",
     "Checks: " + json.dumps(ledger["checks"]), ""]
for g in ALL_GROUPS:
    L += [f"## {g} (n={len(ledger['groups'][g])})", "", "| Cell | AUROC [95% CI] | PRR [95% CI] |", "|---|---|---|"]
    for cell, per_g in ledger["cells"].items():
        st = per_g[g]
        if st:
            L.append(f"| {cell} | {st['auroc']:.4f} [{st['auroc_ci'][0]:.4f}, {st['auroc_ci'][1]:.4f}] | "
                     f"{st['prr']:.4f} [{st['prr_ci'][0]:.4f}, {st['prr_ci'][1]:.4f}] |")
    L += ["", "| Step (A − B) | ΔAUROC [CI] wins | ΔPRR [CI] wins |", "|---|---|---|"]
    for key, st in ledger["steps"].items():
        d = st[g]
        if d:
            L.append(f"| {key} ({st['label']}) | {d['d_auroc']:+.4f} [{d['auroc_ci'][0]:+.4f}, {d['auroc_ci'][1]:+.4f}] "
                     f"{d['auroc_wins']}/{d['n']}{' *' if d['auroc_excl0'] else ''} | {d['d_prr']:+.4f} "
                     f"[{d['prr_ci'][0]:+.4f}, {d['prr_ci'][1]:+.4f}] {d['prr_wins']}/{d['n']}{' *' if d['prr_excl0'] else ''} |")
    L.append("")
(OUT / "ledger.md").write_text("\n".join(L) + "\n")
print("wrote", OUT / "ledger.json", json.dumps(ledger["checks"]))


==> analysis/make_bib.py <==
"""Build references/references.bib from verified metadata only.

Sources: the literature review's arXiv id_list verification records (title-matched) and
CrossRef records fetched at run time. Venue fields are included only where the arXiv
comment/journal_ref, CrossRef, or the publisher page states them (VENUE below, each with
its evidence). Page numbers appear only when CrossRef/publisher gives them.
"""
import json, re, time, urllib.request
from pathlib import Path

HERE = Path(__file__).resolve().parent
LIT = HERE.parents[2] / "PropUQ-EXP" / "writing_outputs" / "20260928_lit_review_positioning" / "sources"
V = {}
for f in sorted(LIT.glob("verified_arxiv_batch*.json")):
    for k, v in json.loads(f.read_text()).items():
        if v.get("status") == "PASS":
            V[re.sub(r"v\d+$", "", v["id"])] = v

# Benchmarks added for the AppWorld / WebArena experiments; metadata verified against the arXiv API on 2026-10-02.
V.setdefault("2407.18901", {"id": "2407.18901", "published": "2024-07-26", "title": "AppWorld: A Controllable World of Apps and People for Benchmarking Interactive Coding Agents",
                            "authors": ["Harsh Trivedi", "Tushar Khot", "Mareike Hartmann", "Ruskin Manku", "Vinty Dong", "Edward Li", "Shashank Gupta", "Ashish Sabharwal", "Niranjan Balasubramanian"]})
V.setdefault("2307.13854", {"id": "2307.13854", "published": "2023-07-25", "title": "WebArena: A Realistic Web Environment for Building Autonomous Agents",
                            "authors": ["Shuyan Zhou", "Frank F. Xu", "Hao Zhu", "Xuhui Zhou", "Robert Lo", "Abishek Sridhar", "Xianyi Cheng", "Tianyue Ou", "Yonatan Bisk", "Daniel Fried", "Uri Alon", "Graham Neubig"]})

# key -> arXiv id
ARXIV = {
 "liu2026propuq": "2608.22130", "chen2026matu": "2604.08708", "custers2026runtime": "2607.25877",
 "huang2026cagecal": "2605.30653", "elahi2026composition": "2606.13591", "zhao2024saup": "2412.01033",
 "duan2025uprop": "2506.17419", "ma2026rupa": "2608.16002", "tayebati2026tracer": "2602.11409",
 "zhang2026agenticuq": "2601.15703", "singh2026snowball": "2608.14588", "jamshidi2026cascade": "2606.07937",
 "niu2026contagion": "2607.21912", "shi2026laundering": "2606.20662", "xia2026propagation": "2604.23505",
 "oh2026agentuq": "2602.05073", "kirchhof2025position": "2505.22655", "lin2026taxonomy": "2609.07395",
 "bouchard2026trajectory": "2608.11552", "zhang2025whowhen": "2505.00212", "hou2026edge": "2609.01360",
 "li2026afanet": "2608.18575", "chan2024agentmonitor": "2408.14972", "cemri2025mast": "2503.13657",
 "kadavath2022know": "2207.05221", "kuhn2023semantic": "2302.09664", "lin2022words": "2205.14334",
 "tian2023calibration": "2305.14975", "xiong2024express": "2306.13063", "kapoor2024taught": "2406.08391",
 "azaria2023lying": "2304.13734", "manakul2023selfcheck": "2303.08896", "mielke2022linguistic": "2012.14983",
 "geifman2017selective": "1705.08500", "fadeeva2023polygraph": "2311.07383", "vashurin2025benchmark": "2406.15627",
 "lightman2023verify": "2305.20050", "uesato2022process": "2211.14275", "qu2026mislead": "2606.01637",
 "hu2026brake": "2609.18998", "wynn2025talk": "2509.05396", "huang2024resilience": "2408.00989",
 "zhang2024society": "2310.02124", "du2023debate": "2305.14325", "hao2026flips": "2606.00820",
 "cobbe2021gsm8k": "2110.14168", "jin2020medqa": "2009.13081", "chang2021webqa": "2109.00590",
 "yao2024taubench": "2406.12045", "barres2025tau2": "2506.07982", "yang2025qwen3": "2505.09388",
 "zhang2025qwen3emb": "2506.05176", "kamath2020selective": "2006.09462", "jiang2021know": "2012.00955",
 "zhou2026ecl": "2601.21742", "bertalanic2026consensus": "2605.00914",
 "trivedi2024appworld": "2407.18901", "zhou2024webarena": "2307.13854",
}
# Venue statements with their evidence (arXiv comment unless noted).
VENUE = {
 "liu2026propuq": "Proceedings of EMNLP 2026",            # comment: Accepted to EMNLP 2026 (Main)
 "chen2026matu": "Proceedings of ACL 2026",               # comment: Accept to ACL 26
 "hou2026edge": "Proceedings of EMNLP 2026",              # journal_ref: EMNLP 2026
 "oh2026agentuq": "Proceedings of ACL 2026",              # comment: ACL 2026 Main Conference
 "kirchhof2025position": "Proceedings of ICML 2025",      # comment: Accepted at ICML 2025
 "kuhn2023semantic": "Proceedings of ICLR 2023",          # comment
 "xiong2024express": "Proceedings of ICLR 2024",          # comment
 "tian2023calibration": "Proceedings of EMNLP 2023",      # comment
 "kapoor2024taught": "Advances in NeurIPS 2024",          # comment: NeurIPS 2024 Camera Ready
 "manakul2023selfcheck": "Proceedings of EMNLP 2023",     # comment
 "fadeeva2023polygraph": "Proceedings of EMNLP 2023 (System Demonstrations)",  # comment: Accepted at EMNLP-2023
 "zhang2024society": "Proceedings of ACL 2024",           # comment
 "wynn2025talk": "ICML 2025 Workshop on Multi-Agent Systems",  # comment: ICML MAS Workshop 2025
 "singh2026snowball": "ICML 2026 FAGEN Workshop",         # comment
 "trivedi2024appworld": "Proceedings of ACL 2024",        # comment: ACL'24 Camera Ready
}
VENUE["fadeeva2023polygraph"] = "Proceedings of EMNLP 2023"  # comment does not say 'demo'; keep only what is stated
JOURNAL = {"vashurin2025benchmark": ("Transactions of the Association for Computational Linguistics", "2025"),
           "mielke2022linguistic": ("Transactions of the Association for Computational Linguistics", None)}
YEAR_OVERRIDE = {"kuhn2023semantic": "2023", "xiong2024express": "2024", "kapoor2024taught": "2024",
                 "zhang2024society": "2024", "vashurin2025benchmark": "2025"}
# DOI records (fetched from CrossRef at run time)
DOI = {
 "zhao2025saupacl": "10.18653/v1/2025.acl-long.302", "wang2025gsafeguard": "10.18653/v1/2025.acl-long.359",
 "farquhar2024detecting": "10.1038/s41586-024-07421-0", "malinin2017incorporating": "10.18653/v1/P17-2008",
 "besag1972nearest": "10.1111/j.2517-6161.1972.tb00889.x", "besag1974spatial": "10.1111/j.2517-6161.1974.tb00999.x",
 "neal1992connectionist": "10.1016/0004-3702(92)90065-6",
}
MANUAL = {  # verified via publisher page / web record during the literature review
 "elyaniv2010foundations": "@article{elyaniv2010foundations,\n  author = {El-Yaniv, Ran and Wiener, Yair},\n  title = {On the Foundations of Noise-free Selective Classification},\n  journal = {Journal of Machine Learning Research},\n  volume = {11},\n  number = {53},\n  pages = {1605--1641},\n  year = {2010}\n}",
 "lafferty2001crf": "@inproceedings{lafferty2001crf,\n  author = {Lafferty, John and McCallum, Andrew and Pereira, Fernando},\n  title = {Conditional Random Fields: Probabilistic Models for Segmenting and Labeling Sequence Data},\n  booktitle = {Proceedings of the 18th International Conference on Machine Learning (ICML)},\n  pages = {282--289},\n  year = {2001}\n}",
 "pearl1988probabilistic": "@book{pearl1988probabilistic,\n  author = {Pearl, Judea},\n  title = {Probabilistic Reasoning in Intelligent Systems: Networks of Plausible Inference},\n  publisher = {Morgan Kaufmann},\n  address = {San Mateo, CA},\n  year = {1988}\n}",
}


def tex(s):
    s = s.replace("&", r"\&").replace("%", r"\%").replace("_", r"\_").replace("#", r"\#")
    return s.replace("τ", r"\tau")


SURNAME_OVERRIDE = {"Barbara Di Eugenio": "Di Eugenio, Barbara"}


def name(a):
    if a in SURNAME_OVERRIDE:
        return SURNAME_OVERRIDE[a]
    parts = a.split()
    return f"{parts[-1]}, {' '.join(parts[:-1])}" if len(parts) > 1 else a


def arxiv_entry(key, aid):
    v = V[aid]
    title = "{{" + tex(v["title"]) + "}}"
    authors = " and ".join(tex(name(a)) for a in v["authors"])
    year = YEAR_OVERRIDE.get(key, v["published"][:4])
    fields = [f"  author = {{{authors}}}", f"  title = {title}", f"  year = {{{year}}}",
              f"  eprint = {{{aid}}}", "  archivePrefix = {arXiv}"]
    if key in JOURNAL:
        j, _ = JOURNAL[key]
        return f"@article{{{key},\n  journal = {{{j}}},\n" + ",\n".join(fields) + "\n}"
    if key in VENUE:
        return f"@inproceedings{{{key},\n  booktitle = {{{VENUE[key]}}},\n" + ",\n".join(fields) + "\n}"
    return f"@misc{{{key},\n" + ",\n".join(fields) + "\n}"


def doi_entry(key, doi):
    url = "https://api.crossref.org/works/" + urllib.parse.quote(doi, safe="/")
    m = json.load(urllib.request.urlopen(url, timeout=60))["message"]
    authors = " and ".join(tex(f"{a.get('family','')}, {a.get('given','')}".strip(", ")) for a in m["author"])
    title = "{{" + tex(m["title"][0]) + "}}"
    year = str(m["issued"]["date-parts"][0][0])
    typ = m["type"]
    fields = [f"  author = {{{authors}}}", f"  title = {title}", f"  year = {{{year}}}", f"  doi = {{{doi}}}"]
    if m.get("page"): fields.append(f"  pages = {{{m['page'].replace('-', '--')}}}")
    cont = tex((m.get("container-title") or [""])[0])
    if typ == "journal-article":
        if m.get("volume"): fields.append(f"  volume = {{{m['volume']}}}")
        if m.get("issue"): fields.append(f"  number = {{{m['issue']}}}")
        return f"@article{{{key},\n  journal = {{{cont}}},\n" + ",\n".join(fields) + "\n}"
    return f"@inproceedings{{{key},\n  booktitle = {{{cont}}},\n" + ",\n".join(fields) + "\n}"


import urllib.parse  # noqa: E402
entries = [arxiv_entry(k, a) for k, a in ARXIV.items()]
for k, d in DOI.items():
    entries.append(doi_entry(k, d)); time.sleep(0.3)
entries += list(MANUAL.values())
keep = set((HERE / "cited_keys.txt").read_text().split()) if (HERE / "cited_keys.txt").exists() else None
if keep is not None:
    entries = [e for e in entries if re.match(r"@\w+\{([^,]+),", e).group(1) in keep]
out = HERE.parent / "references.bib"
out.write_text("% Generated by analysis/make_bib.py from verified metadata only.\n\n" + "\n\n".join(entries) + "\n")
print(f"{len(entries)} entries -> {out}")


==> analysis/qa_calibration.py <==
"""Probabilistic metrics (NLL, Brier, ECE), branch separation and parent-risk diagnostics for the QA grid.

Label pipeline v2 and the fully connected grid: predictions and labels per setting come from analysis/qa_sources.py (the same sources
as analysis/ledger_v2.py). Writes analysis/qa_calibration.json. Nothing is retrained. Group values: mean
over seeds within a setting, then mean over the settings of a group (each setting weighted equally).

ECE uses 10 equal-width bins on the predicted error probability (the same binning as the AppWorld/WebArena
evaluation code). Branch separation is |delta1 - delta0| on the final node's incoming edge(s). Parent-risk
diagnostics: r_p = the final node's propagated parent risk(s) on items whose parent label is known;
AUROC treats r_p as a score for the true parent error (pooled over parents), std is over items.

Run from the PropUQ-EXP repository root:
    python ../error_prop/NAACL27_risk_prop/analysis/qa_calibration.py
"""
import json
import sys
from pathlib import Path

import numpy as np
from sklearn.metrics import roc_auc_score

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from qa_sources import load_setting  # noqa: E402

GROUPS = json.loads((HERE / "ledger.json").read_text())["groups"]
CELLS = ["raw+none", "learned+none", "learned+probe", "learned+parent_single", "learned+free", "learned+ie_local", "learned+free_local", "learned+ie",
         "ie+teacher", "ie+anchor"]
BRANCH_CELLS = ["learned+ie", "ie+teacher", "ie+anchor"]


def ece(y, p, bins=10):
    idx = np.minimum((p * bins).astype(int), bins - 1)
    return float(sum((idx == k).mean() * abs(y[idx == k].mean() - p[idx == k].mean())
                     for k in range(bins) if (idx == k).any()))


def metrics(y, p):
    p = np.clip(p, 1e-6, 1 - 1e-6)
    return {"nll": float(-(y * np.log(p) + (1 - y) * np.log(1 - p)).mean()),
            "brier": float(((p - y) ** 2).mean()), "ece": ece(y, p), "auroc": float(roc_auc_score(y, p))}


def setting_stats(s):
    """Seed-mean metrics per cell, branch separation and parent-risk diagnostics of one setting."""
    recs, item = load_setting(s)
    err, nodes = item["err"], item["node_err"]
    cells, br = {}, {}
    for cell in CELLS:
        rs = [r for (v, inf, _), r in recs.items() if v == cell and inf == "soft"]
        if rs:
            ms = [metrics(err[r["mask"]], r["risk"][r["mask"]]) for r in rs]
            cells[cell] = {k: float(np.mean([m[k] for m in ms])) for k in ms[0]}
    for cell in BRANCH_CELLS:
        gaps = []
        for (v, inf, _), r in recs.items():
            if v == cell and inf == "soft":
                cols = r["final_edge_columns"]
                gaps.append((r["deltas"][r["mask"]][:, cols, 1] - r["deltas"][r["mask"]][:, cols, 0]).ravel())
        if gaps:
            gp = np.concatenate(gaps)
            br[cell] = {"median_abs_gap": float(np.median(np.abs(gp))), "mean_gap": float(gp.mean()),
                        "frac_pos": float((gp > 0).mean()), "frac_abs_lt_0.1": float((np.abs(gp) < 0.1).mean())}
    aucs, stds = [], []
    for (v, inf, _), r in recs.items():
        if v == "learned+ie" and inf == "soft":
            pe = nodes[:, r["parent_nodes"]]
            known = r["mask"] & ~np.isnan(pe).any(1)
            rp, ep = r["parent_rp"][known].ravel(), pe[known].ravel()
            stds.append(float(r["parent_rp"][known].std()))
            aucs.append(float(roc_auc_score(ep, rp)) if len(np.unique(ep)) == 2 else np.nan)
    pr = {"std": float(np.mean(stds)), "auroc": float(np.mean(aucs)) if not np.isnan(aucs).any() else None}
    return cells, br, pr


out = {"cells": {}, "branch": {}, "parent_risk": {}, "note": __doc__.strip().splitlines()[0]}
cache = {}
for g, settings in GROUPS.items():
    per_cell, br, pr = {}, {}, []
    for s in settings:
        if s not in cache:
            cache[s] = setting_stats(s)
        cells, b, p_ = cache[s]
        for cell, m in cells.items():
            per_cell.setdefault(cell, []).append(m)
        for cell, m in b.items():
            br.setdefault(cell, []).append(m)
        pr.append(p_)
    for cell, v in per_cell.items():
        out["cells"].setdefault(cell, {})[g] = {k: float(np.mean([x[k] for x in v])) for k in v[0]} | {"n": len(v)}
    for cell, v in br.items():
        out["branch"].setdefault(cell, {})[g] = {k: float(np.mean([x[k] for x in v])) for k in v[0]} | {"n": len(v)}
    au = [x["auroc"] for x in pr if x["auroc"] is not None]
    out["parent_risk"][g] = {"std": float(np.mean([x["std"] for x in pr])), "auroc": float(np.mean(au)) if au else None,
                             "n_auroc": len(au), "n": len(pr)}
    print(g, json.dumps(out["parent_risk"][g]),
          {c: round(out["cells"][c][g]["auroc"], 4) for c in CELLS if g in out["cells"].get(c, {})}, flush=True)

# fully connected: how often the final agent's three parents differ in correctness, and how many final errors had
# a correct parent (scored test items with every parent labelled)
out["fc_agreement"] = {}
for s in GROUPS.get("fully connected in-domain", []):
    _, item = load_setting(s)
    pe, y = item["node_err"][:, :3], item["err"]
    m = ~np.isnan(pe).any(1) & ~np.isnan(y)
    pe, y = pe[m], y[m]
    out["fc_agreement"][s] = {"parents_not_all_equal": float((pe.max(1) != pe.min(1)).mean()),
                              "final_errors_with_a_correct_parent": float(((y == 1) & (pe.min(1) == 0)).sum() / (y == 1).sum())}

(HERE / "qa_calibration.json").write_text(json.dumps(out, indent=1))


==> analysis/qa_sources.py <==
"""Where each controlled-QA setting's predictions and labels come from (label pipeline v2).

All scripts run from the PropUQ-EXP repository root (or set PROPUQ_EXP).

* GSM8K and tau-bench: original grid predictions and stored labels (regex labels on both sides).
* MedQA (chain and hierarchy, in-domain): original grid predictions; node labels from the LLM answer
  read-out of the evaluation traces (results/eval_readout/<arch>/medqa/<size>/training), the same
  procedure that labels the training traces. Nothing retrained: MedQA training labels were already
  read-out labels.
* WebQA in-domain: models retrained on read-out training labels with the corrected WebQA prompt
  (results/webqa_fixed_labels/grid_v2); evaluation labels from the same corrected read-out
  (results/eval_readout/sequential/webqa/<size>/fixed).
* WebQA from MedQA (transfer): original grid predictions (models trained on MedQA); evaluation labels as
  for WebQA in-domain.
* Fully connected system (all datasets): its own grid (results/fully_connected/grid), whose labels were
  produced inside the generation job by the same procedures (regex on GSM8K, read-out on MedQA and WebQA),
  so nothing is relabelled. Every cell, including the free learner and the recursion controls, is in that
  grid; oracle cells score only items whose three parents are labelled.

Items whose relabelled final node has no supported answer are dropped. Oracle risks take the true parent
state as input; for relabelled settings they are recomputed exactly from the stored per-edge effects
(logit r' = logit r - sum_p delta_p^(E_old) + sum_p delta_p^(E_new)), as in proposed/eval_readout_rescore.py,
and items with an unlabelled parent are dropped for oracle cells only.
"""
import json
import os
from pathlib import Path

import numpy as np

ROOT = Path(os.environ.get("PROPUQ_EXP", Path.cwd()))
GRID = ROOT / "results/interaction_effect_grid_v2_tau_reread"
FIXED = ROOT / "results/webqa_fixed_labels/grid_v2"
EVAL = ROOT / "results/eval_readout"
FREE = ROOT / "results/free_learner/grid_v1/scores"  # learned+free: unconstrained edge head h([x_pv, r_hat_p])
# Recursion controls: the same models with the parent's local risk sigma(b_p) in place of the propagated r_hat_p
EXTRA_CELLS = {"learned+free": FREE,
               "learned+ie_local": ROOT / "results/recursion_control/grid_v1/scores",
               "learned+free_local": ROOT / "results/recursion_control_free/grid_v1/scores"}
# Settings outside the paper's design (Qwen3 0.6B/1.7B/4B on every dataset): the MedQA 8B chain was run only for
# MedQA, so it is excluded from every group and table. Its predictions stay on disk.
EXCLUDED = {"sequential/medqa/8B/in_domain/medqa"}
FC_GRID = ROOT / "results/fully_connected/grid"


def fc_settings():
    """The 15 fully connected settings (9 in-domain, 6 MedQA transfer), sorted."""
    return sorted(p.name.replace("__", "/") for p in (FC_GRID / "predictions").iterdir() if p.is_dir())


def source(setting):
    arch, data, size, kind, _train = setting.split("/")
    if arch == "fully_connected":
        return FC_GRID, None
    if data == "webqa":
        return (FIXED if kind == "in_domain" else GRID), EVAL / arch / "webqa" / size / "fixed" / "eval_labels.jsonl"
    if data == "medqa":
        return GRID, EVAL / arch / "medqa" / size / "training" / "eval_labels.jsonl"
    return GRID, None


def relabelled(setting):
    return source(setting)[1] is not None


def _lg(p):
    p = np.clip(np.asarray(p, float), 1e-7, 1 - 1e-7)
    return np.log(p / (1 - p))


def load_setting(setting):
    """Return {(variant, inference, seed): rec} plus item-level arrays for one setting.

    rec has: risk (final-node risk, n), mask (items scored for this cell, n bool), parent_rp, deltas,
    final_edge_columns, parent_nodes. Item arrays: qid, err (final error 0/1, nan if unknown),
    node_err (n, 4).
    """
    pdir, lpath = source(setting)
    d = pdir / "predictions" / setting.replace("/", "__")
    files = sorted(d.glob("*.npz"))
    labels = None
    if lpath is not None:
        labels = {}
        for line in lpath.open():
            r = json.loads(line)
            labels[r["question_id"]] = r
    out, item = {}, None
    for f in files:
        variant, inference, seed = f.stem.split("__")
        seed = None if seed == "seedNone" else int(seed.removeprefix("seed"))
        z = np.load(f)
        qid = z["question_id"]
        old_nodes = z["node_errors"].astype(float)
        risk = z["risks"][:, -1].astype(float)
        if labels is None:
            nodes = old_nodes
            err = 1.0 - z["correct"].astype(float)
        else:
            nodes = np.array([[np.nan if a["llm_error"] is None else a["llm_error"] for a in labels[q]["agents"]]
                              for q in qid], float)
            err = nodes[:, 3]
        known = ~np.isnan(err)
        mask = known.copy()
        if inference == "oracle" and labels is not None:
            pn, cols = z["parent_nodes"], z["final_edge_columns"]
            dl = z["deltas"].astype(float)
            idx = np.arange(len(risk))
            zz = _lg(risk)
            for c, j in zip(cols, range(len(pn))):
                zz = zz - dl[idx, c, old_nodes[:, pn[j]].astype(int)]
            new_par = nodes[:, pn]
            ok = ~np.isnan(new_par).any(1)
            for c, j in zip(cols, range(len(pn))):
                zz = zz + dl[idx, c, np.nan_to_num(new_par[:, j]).astype(int)]
            risk = 1 / (1 + np.exp(-zz))
            mask &= ok
        elif inference == "oracle" and setting.startswith("fully_connected/"):
            mask &= ~np.isnan(nodes[:, z["parent_nodes"]]).any(1)
        rec = {"risk": risk, "mask": mask}
        for k in ("parent_rp", "deltas", "final_edge_columns", "parent_nodes"):
            if k in z.files:
                rec[k] = z[k]
        out[(variant, inference, seed)] = rec
        if item is None:
            item = {"qid": qid, "err": err, "node_err": nodes, "paired_index": z["paired_index"]}
    # free-form and recursion controls (not run on tau-bench); items are aligned with the grid's paired items
    known = ~np.isnan(item["err"])
    for cell, base in EXTRA_CELLS.items():
        fdir = base / setting.replace("/", "__")
        for f in sorted(fdir.glob(f"{cell}__seed*.npz")) if fdir.exists() else []:
            z = np.load(f)
            assert np.array_equal(z["paired"], item["paired_index"]), (cell, "items misaligned", setting)
            out[(cell, "soft", int(f.stem.split("seed")[1]))] = {"risk": z["risks"][:, -1].astype(float), "mask": known.copy()}
    return out, item


==> analysis/qa_tables.py <==
"""Main-text tables and figure for the controlled QA experiments.

Reads only analysis/ledger.json and analysis/qa_calibration.json; nothing is retrained. Writes
analysis/qa_summary.json (per-setting step differences and their per-dataset means, used in the prose),
tables/{qa_ladder_main, qa_steps_main, qa_recursion, qa_branch}.tex and figures/qa_deltas.pdf.
Every table reports the three systems (sequential, fully connected, hierarchy) in-domain and, separately for
each system, under transfer from MedQA.

    python analysis/qa_tables.py
"""
import json
import os
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

from boldbest import best_cells, bold  # noqa: E402

HERE = Path(__file__).resolve().parent
TAB, FIG = HERE.parent / "tables", HERE.parent / "figures"
ROOT = Path(os.environ.get("PROPUQ_EXP", HERE.parents[2] / "PropUQ-EXP"))
L = json.loads((HERE / "ledger.json").read_text())
Q = json.loads((HERE / "qa_calibration.json").read_text())

IN = ["sequential in-domain", "fully connected in-domain", "hierarchical in-domain"]
TR = ["sequential transfer", "fully connected transfer", "hierarchical transfer"]
SYS = ["Sequential", "Fully connected", "Hierarchy"]
SHORT = ["Sequential", "Fully conn.", "Hierarchy"]
P = L["per_setting"]


def f3(x, d=3):
    return f"{x:.{d}f}".replace("-", "$-$")


def sg(x, d=3):
    return f"{x:+.{d}f}".replace("-", "$-$")


def ns(groups):
    return " / ".join(str(len(L["groups"][g])) for g in groups)


# ------------------------------------------------------------------ per-setting step differences
STEP = {"text": ("learned+probe", "learned+none"), "interaction": ("learned+parent_single", "learned+probe"),
        "state": ("learned+ie", "learned+parent_single"), "full": ("learned+ie", "learned+probe"),
        "free": ("learned+free", "learned+parent_single"), "form": ("learned+ie", "learned+free"),
        "propuq": ("learned+ie", "propuq")}
summ = {"per_setting": {}, "by_dataset": {}, "range": {}}
for g in IN + TR:
    for s in L["groups"][g]:
        summ["per_setting"][s] = {k: P[s][a][0] - P[s][b][0] for k, (a, b) in STEP.items()}
    for k in STEP:
        v = [summ["per_setting"][s][k] for s in L["groups"][g]]
        summ["range"][f"{g}|{k}"] = {"min": float(min(v)), "max": float(max(v)), "n_pos": int(sum(x > 0 for x in v)), "n": len(v)}
    for ds in ("gsm8k", "medqa", "webqa"):
        ss = [s for s in L["groups"][g] if s.split("/")[1] == ds]
        if ss:
            summ["by_dataset"][f"{g}|{ds}"] = {k: float(np.mean([summ["per_setting"][s][k] for s in ss])) for k in STEP} | {"n": len(ss)}


def resize(lines, width=r"\columnwidth"):
    s = "\n".join(lines)
    return s.replace(r"\begin{tabular}", rf"\resizebox{{{width}}}{{!}}{{\begin{{tabular}}", 1).replace(r"\end{tabular}", r"\end{tabular}}", 1) + "\n"


def dcell(d, extra=None):
    """Difference with its 95% CI; extra: text after the CI (default: settings in which A is higher)."""
    star = r"$^\ast$" if d["auroc_excl0"] else ""
    tail = rf"{d['auroc_wins']}/{d['n']}" if extra is None else extra
    return rf"\makecell{{{sg(d['d_auroc'])}{star}\\{{\scriptsize[{f3(d['auroc_ci'][0])}, {f3(d['auroc_ci'][1])}]\;{tail}}}}}"


GREEN, RED = r"\cellcolor{tabgreen}", r"\cellcolor{tabred}"  # colors defined in the paper preamble


def shade_sign(x):
    """Light green for a positive difference, light red for a negative one, none if it prints as 0.000."""
    v = round(x, 3)
    return GREEN if v > 0 else RED if v < 0 else ""


def wide_dcell(d):
    """Table 2 cell: difference, star and settings won on the first line, the 95% CI below."""
    star = r"$^\ast$" if d["auroc_excl0"] else ""
    return (rf"{shade_sign(d['d_auroc'])}\makecell{{{sg(d['d_auroc'])}{star}\;{{\footnotesize {d['auroc_wins']}/{d['n']}}}"
            rf"\\{{\footnotesize[{f3(d['auroc_ci'][0])}, {f3(d['auroc_ci'][1])}]}}}}")


# ------------------------------------------------------------------ Table 1: estimators with probabilistic metrics
rows = [("learned+none", r"Receiver Only"), ("learned+probe", r"Receiver-text"),
        ("learned+free", r"Free learner (propagated $\hat r_p$ as input)"),
        ("learned+ie", r"Interaction-effect propagation"), ("propuq", r"PropUQ-MAS (training-free)")]
M = ("nll", "brier", "auroc")
out = [r"\begin{table*}[t]", r"\centering\small", r"\setlength{\tabcolsep}{4pt}", r"\begin{tabular}{l" + "ccc" * 3 + "}", r"\toprule",
       " & " + " & ".join(rf"\multicolumn{{3}}{{c}}{{{name}}}" for name in SYS) + r" \\",
       r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}\cmidrule(lr){8-10}", "Estimator" + " & NLL & Brier & AUROC" * 3 + r" \\"]
for groups, title in ((IN, r"In-domain"), (TR, r"Transfer from MedQA to GSM8K and WebQA")):
    out += [r"\midrule", rf"\multicolumn{{10}}{{l}}{{\emph{{{title}}} ({ns(groups)} settings)}} \\"]
    mat = [[(Q["cells"][c][g][m] if c != "propuq" else (L["cells"]["propuq"][g]["auroc"] if m == "auroc" else None))
            for g in groups for m in M] for c, _ in rows]
    best = best_cells(mat, [m == "auroc" for g in groups for m in M])
    for i, (c, lab) in enumerate(rows):
        if c == "propuq":
            out.append(r"\cmidrule(lr){1-10}")
        out.append(lab + " & " + " & ".join("--" if v is None else bold(f3(v), (i, j) in best) for j, v in enumerate(mat[i])) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Final-node error risk in the three controlled systems (means over settings of the seed mean; 3 seeds, "
        r"5 question-level folds). Learned rows share the encoder, folds and optimizer; Receiver-text adds the receiver's own output "
        r"to Receiver Only, and the free learner and interaction-effect propagation read the same inputs and differ only in how they "
        r"use the propagated parent risk. Transfer: estimators trained on MedQA traces of a system and applied to its GSM8K and WebQA "
        r"traces. Bold: best value in each column of each block.}",
        r"\label{tab:qa}", r"\end{table*}"]
(TAB / "qa_ladder_main.tex").write_text(resize(out, r"\textwidth"))

# ------------------------------------------------------------------ Table 2: paired AUROC differences
SROWS = [("learned+probe - learned+none", r"\makecell[l]{Receiver-text vs.\\Receiver Only}"),
         ("learned+parent_single - learned+probe", r"\makecell[l]{Interaction w/o parent\\state vs.\ Receiver-text}"),
         ("learned+ie - learned+probe", r"\makecell[l]{IE propagation vs.\\Receiver-text}"),
         ("learned+ie - propuq", r"\makecell[l]{IE propagation vs.\\PropUQ-MAS}")]
out = [r"\begin{table*}[t]", r"\centering\small", r"\setlength{\tabcolsep}{4pt}", r"\begin{tabular}{lcccccc}", r"\toprule",
       r" & \multicolumn{3}{c}{In-domain} & \multicolumn{3}{c}{Transfer from MedQA} \\", r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}",
       r"$\Delta$AUROC & " + " & ".join(SHORT * 2) + r" \\", r"\midrule"]
for key, lab in SROWS:
    out.append(lab + " & " + " & ".join(wide_dcell(L["steps"][key][g]) for g in IN + TR) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Paired differences in final-node AUROC with the settings in which the first estimator is higher and the 95\% "
        r"bootstrap CI (1{,}000 question-level resamples per setting); $^\ast$: CI excludes 0. Green: positive; red: negative. "
        r"IE: interaction-effect; the interaction model without parent state adds a one-effect edge head on the full interaction "
        r"to Receiver Only.}",
        r"\label{tab:qasteps}", r"\end{table*}"]
(TAB / "qa_steps_main.tex").write_text(resize(out, r"\textwidth"))

# ------------------------------------------------------------------ Table 3: recursion control (chain and fully connected)
H = L["holm_2x2"]
PANELS = [("Sequential", "sequential", "chain"), ("Fully connected", "fully connected", "fully connected")]
HOLM = {"ie": "recursion | state-conditioned (ie - ie_local)", "free": "recursion | free learner (free - free_local)",
        "form_loc": "formulation | local (ie_local - free_local)", "form_prop": "formulation | propagated (ie - free)"}


def hcell(d, holm_key, hgroup):
    h = H[f"{holm_key}|{hgroup}"]
    return dcell(d, f"{h['plus']}/{h['n']}")


n_in = {len(L["groups"][f"{g} in-domain"]) for _, g, _ in PANELS}
n_tr = {len(L["groups"][f"{g} transfer"]) for _, g, _ in PANELS}
assert len(n_in) == 1 and len(n_tr) == 1
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{2.5pt}", r"\begin{tabular}{lcccccc}", r"\toprule",
       rf" & \multicolumn{{3}}{{c}}{{In-domain ($n{{=}}{n_in.pop()}$)}} & \multicolumn{{3}}{{c}}{{Transfer ($n{{=}}{n_tr.pop()}$)}} \\",
       r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}",
       r"Edge model & local & propag. & $\Delta$ & local & propag. & $\Delta$ \\"]
for title, g, hg in PANELS:
    out += [r"\midrule", rf"\multicolumn{{7}}{{l}}{{\emph{{{title}}}}} \\"]
    for (lc, pc, key, lab) in (("learned+ie_local", "learned+ie", "ie", r"Two state-cond.\ effects"),
                               ("learned+free_local", "learned+free", "free", "Free learner")):
        cells = []
        for kind in ("in-domain", "transfer"):
            grp = f"{g} {kind}"
            lv, pv = L["cells"][lc][grp]["auroc"], L["cells"][pc][grp]["auroc"]
            d = L["steps"][f"{pc} - {lc}"][grp]
            cells += [(GREEN if round(lv, 3) >= round(pv, 3) else RED) + f3(lv),
                      (GREEN if round(pv, 3) >= round(lv, 3) else RED) + f3(pv),
                      shade_sign(d["d_auroc"]) + hcell(d, HOLM[key], f"{hg} {kind}")]
        out.append(lab + " & " + " & ".join(cells) + r" \\")
    cells = []
    for kind in ("in-domain", "transfer"):
        grp = f"{g} {kind}"
        dl, dp = L["steps"]["learned+ie_local - learned+free_local"][grp], L["steps"]["learned+ie - learned+free"][grp]
        cells += [shade_sign(dl["d_auroc"]) + hcell(dl, HOLM["form_loc"], f"{hg} {kind}"),
                  shade_sign(dp["d_auroc"]) + hcell(dp, HOLM["form_prop"], f"{hg} {kind}"), ""]
    out.append(r"\addlinespace[2pt]Two effects $-$ free & " + " & ".join(cells) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Recursion control (final-node AUROC). Each edge model uses the parent's local risk $\sigma(b_p)$ (local) or the "
        r"propagated $\hat r_p$ (propag.) and is trained with it. $\Delta$: propagated $-$ local, with 95\% bootstrap CI and the "
        rf"number of settings significant after Holm correction across the {H['n_chain_settings']} settings of each system "
        r"(4{,}000 draws on seed-averaged risks; none significant in the other direction). ``Two effects $-$ free'' compares the "
        r"formulations. Green/red: higher/lower AUROC of each local--propagated pair, and positive/negative differences.}",
        r"\label{tab:recursion}", r"\end{table}"]
assert H["n_chain_settings"] == H["n_fc_settings"] == 15
for k, v in H.items():
    if isinstance(v, dict) and k.split("|")[0] in HOLM.values():
        assert v["minus"] == 0, (k, v)  # the caption states that no setting is significant in the other direction
(TAB / "qa_recursion.tex").write_text(resize(out))

# ------------------------------------------------------------------ appendix table: branch separation and parent risk
diag = {g: {"std_rp": Q["parent_risk"][g]["std"], "rp_auc": Q["parent_risk"][g]["auroc"]} for g in IN + TR}
B = Q["branch"]["learned+ie"]
GC = IN + TR
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{lcccccc}", r"\toprule",
       r" & \multicolumn{3}{c}{In-domain} & \multicolumn{3}{c}{Transfer} \\", r"\cmidrule(lr){2-4}\cmidrule(lr){5-7}",
       r" & " + " & ".join(["Seq.", "FC", "Hier."] * 2) + r" \\", r"\midrule",
       r"Parent-risk AUROC & " + " & ".join("--" if diag[g]["rp_auc"] is None else f3(diag[g]["rp_auc"]) for g in GC) + r" \\",
       r"Parent-risk std.\ dev. & " + " & ".join(f3(diag[g]["std_rp"]) for g in GC) + r" \\",
       r"\midrule Median $|\Delta_{pv}|$ & " + " & ".join(f3(B[g]["median_abs_gap"], 2) for g in GC) + r" \\",
       r"Edges with $|\Delta_{pv}|{<}0.1$ & " + " & ".join(f"{B[g]['frac_abs_lt_0.1']:.2f}" for g in GC) + r" \\",
       r"Edges with $\Delta_{pv}{>}0$ & " + " & ".join(f"{B[g]['frac_pos']:.2f}" for g in GC) + r" \\",
       r"\bottomrule", r"\end{tabular}",
       r"\caption{Parent risk and branch separation $\Delta_{pv}=\delta^{(1)}_{pv}-\delta^{(0)}_{pv}$ on the final node's incoming "
       r"edges, for interaction-effect propagation trained end to end (\S\ref{sec:learning}). Parent-risk AUROC: how well the "
       r"propagated parent risk ranks true parent errors; std.\ dev.: its spread across items; $\Delta_{pv}{>}0$: share of edges on "
       r"which the effect for a wrong sender exceeds that for a correct one. Seq.: sequential; FC: fully connected. Values average settings.}",
       r"\label{tab:qabranch}", r"\end{table}"]
(TAB / "qa_branch.tex").write_text(resize(out))
summ["parent_risk"] = diag
(HERE / "qa_summary.json").write_text(json.dumps(summ, indent=1))

# ------------------------------------------------------------------ Figure: per-setting differences (appendix)
COL = {"gsm8k": "#2a78d6", "medqa": "#eb6834", "webqa": "#3f9b5a"}
INK, INK2, REF = "#0b0b0b", "#52514e", "#8a8984"
plt.rcParams.update({"font.family": "serif", "font.size": 8, "axes.edgecolor": INK2, "axes.labelcolor": INK,
                     "xtick.color": INK2, "ytick.color": INK2, "axes.linewidth": 0.6, "axes.spines.top": False,
                     "axes.spines.right": False, "pdf.fonttype": 42, "ps.fonttype": 42})
fig, axes = plt.subplots(1, 2, figsize=(6.3, 2.0), sharey=True)
rng = np.random.default_rng(0)
xs = [0, 1, 2, 3.4, 4.4, 5.4]
for ax, (k, title) in zip(axes, (("full", "(a) vs. Receiver-text"), ("form", "(b) vs. free learner"))):
    for x, g in zip(xs, IN + TR):
        vals = []
        for s in L["groups"][g]:
            v = summ["per_setting"][s][k]
            vals.append(v)
            ax.scatter(x + rng.uniform(-0.18, 0.18), v, s=10, color=COL[s.split("/")[1]], lw=0, zorder=3)
        ax.plot([x - 0.28, x + 0.28], [np.mean(vals)] * 2, color=INK, lw=1.2, zorder=4)
    ax.axhline(0, color=REF, lw=0.7, ls="--")
    ax.axvline(2.7, color=REF, lw=0.5, ls=":")
    ax.set_xticks(xs, ["Seq.", "FC", "Hier."] * 2, fontsize=7)
    ax.text(1, 1.0, "in-domain", transform=ax.get_xaxis_transform(), ha="center", va="bottom", fontsize=7, color=INK2)
    ax.text(4.4, 1.0, "transfer", transform=ax.get_xaxis_transform(), ha="center", va="bottom", fontsize=7, color=INK2)
    ax.set_title(title, fontsize=8, color=INK, pad=11)
axes[0].set_ylabel(r"$\Delta$AUROC per setting")
for ds, lab in (("gsm8k", "GSM8K"), ("medqa", "MedQA"), ("webqa", "WebQA")):
    axes[1].scatter([], [], s=10, color=COL[ds], label=lab)
fig.legend(*axes[1].get_legend_handles_labels(), frameon=False, fontsize=7, loc="lower center", ncol=3, handletextpad=0.1, borderaxespad=0.0)
fig.tight_layout(pad=0.3, w_pad=1.0, rect=(0, 0.07, 1, 1))
fig.savefig(FIG / "qa_deltas.pdf")
print("wrote qa_summary.json, tables/qa_{ladder_main,steps_main,recursion,branch}.tex, figures/qa_deltas.pdf")


==> analysis/tables.py <==
"""Generate the QA appendix tables from the ledger, the calibration file and the data sizes (no hand-typed numbers).

Every multi-group table has two blocks: in-domain (sequential, fully connected, hierarchy) and transfer (each system's
MedQA-trained estimators on its GSM8K and WebQA traces, and the sequential system's estimators on tau-bench).
"""
import json
import os
from pathlib import Path

import numpy as np

from boldbest import best_cells, bold

HERE = Path(__file__).resolve().parent
ROOT = Path(os.environ.get("PROPUQ_EXP", HERE.parents[2] / "PropUQ-EXP"))  # QA grid results live in ../../PropUQ-EXP
TAB = HERE.parent / "tables"
TAB.mkdir(exist_ok=True)
L = json.loads((HERE / "ledger.json").read_text())
Q = json.loads((HERE / "qa_calibration.json").read_text())
S = json.loads((HERE / "data_sizes.json").read_text())

G_IN = ["sequential in-domain", "fully connected in-domain", "hierarchical in-domain"]
G_TR = ["sequential transfer", "fully connected transfer", "hierarchical transfer", "τ-bench airline", "τ-bench retail"]
H_IN = ["Sequential", "Fully conn.", "Hierarchy"]
H_TR = ["Sequential", "Fully conn.", "Hierarchy", r"$\tau$ airline", r"$\tau$ retail"]
PANELS = [("In-domain", G_IN, H_IN), ("Transfer", G_TR, H_TR)]
SLOTS = len(G_TR)
TOPO = {"sequential": "seq.", "fully_connected": "FC", "hierarchical": "hier."}
TOPO_ORDER = {"sequential": 0, "fully_connected": 1, "hierarchical": 2}


def f3(x):
    return f"{x:.3f}".replace("-", "$-$")


def sgn(x, d=3):
    s = f"{x:+.{d}f}"
    return s.replace("-", "$-$")


def ns(g):
    return len(L["groups"][g])


def blanks(groups, per_group):
    return " &" * (per_group * (SLOTS - len(groups)))


def panel_head(title, groups, heads, per_group, sub=None, first_col=""):
    """Block title, group names with n (and an optional metric row) for a table with SLOTS group slots."""
    ncol = 1 + per_group * SLOTS
    out = [rf"\multicolumn{{{ncol}}}{{l}}{{\emph{{{title}}}}} \\"]
    if per_group == 1:
        out.append(first_col + " & " + " & ".join(rf"{h} ($n{{=}}{ns(g)}$)" for h, g in zip(heads, groups)) + blanks(groups, 1) + r" \\")
    else:
        out.append(first_col + " & " + " & ".join(rf"\multicolumn{{{per_group}}}{{c}}{{{h} ($n{{=}}{ns(g)}$)}}" for h, g in zip(heads, groups))
                   + blanks(groups, per_group) + r" \\")
        out.append("".join(rf"\cmidrule(lr){{{2 + per_group * i}-{1 + per_group * (i + 1)}}}" for i in range(len(groups))))
        out.append("Estimator & " + " & ".join([" & ".join(sub)] * len(groups)) + blanks(groups, per_group) + r" \\")
    return out


def diff_cell(d, metric):
    if d is None:
        return "--"
    star = r"$^\ast$" if d[f"{metric}_excl0"] else ""
    return (rf"\makecell{{{sgn(d[f'd_{metric}'])}{star}\\{{\scriptsize[{sgn(d[f'{metric}_ci'][0], 3)}, "
            rf"{sgn(d[f'{metric}_ci'][1], 3)}]\;{d[f'{metric}_wins']}/{d['n']}}}}}")


# ---------------------------------------------------------------- Table: ladder (means)
rows = [("propuq", "PropUQ-MAS (training-free)"), ("raw+none", r"Raw verbalized uncertainty"),
        ("learned+none", r"Receiver Only"), ("learned+probe", r"Receiver-text"),
        ("learned+parent_single", r"Interaction without parent state"),
        ("learned+free_local", r"Free learner, local $\sigma(b_p)$"), ("learned+ie_local", r"Two effects, local $\sigma(b_p)$"),
        ("learned+free", r"Free learner (propagated $\hat r_p$ as input)"), ("learned+ie", r"Interaction-effect propagation")]
out = [r"\begin{table*}[t]", r"\centering\small", r"\setlength{\tabcolsep}{4.2pt}",
       r"\begin{tabular}{l" + "cc" * SLOTS + "}", r"\toprule"]
for k, (title, groups, heads) in enumerate(PANELS):
    if k:
        out.append(r"\midrule")
    out += panel_head(title, groups, heads, 2, ("AUROC", "PRR"))
    out.append(r"\midrule")
    mat = [[(L["cells"][cell][g][m] if L["cells"][cell][g] else None) for g in groups for m in ("auroc", "prr")] for cell, _ in rows]
    best = best_cells(mat, True)
    for i, (cell, label) in enumerate(rows):
        out.append(label + " & " + " & ".join("--" if v is None else bold(f3(v), (i, j) in best) for j, v in enumerate(mat[i]))
                   + blanks(groups, 2) + r" \\")
        if cell == "propuq":
            out.append(r"\midrule")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Final-node error-risk ranking of the controlled-QA estimators in every group. Upper block: in-domain; lower "
        r"block: transfer, i.e.\ each system's estimators trained on MedQA and applied to its GSM8K and WebQA traces, and the "
        r"sequential system's estimators applied to $\tau$-bench. Each row adds one source of information to "
        r"the row above, except that the free learner and interaction-effect propagation receive the same information and differ only in how the propagated parent risk is used; the free learner and the local-risk variants were not run on $\tau$-bench (--). All rows except the raw uncertainty and PropUQ-MAS are separately trained (3 seeds, 5 question-level folds) with the same encoder, folds and "
        r"optimizer. Values are means over the settings of a group (each setting weighted equally) of the seed mean. "
        r"PRR is tie-aware with 50\% maximum rejection. 95\% bootstrap CIs for every entry are in "
        r"Table~\ref{tab:groupci}; CIs for the step differences are in Table~\ref{tab:steps}. "
        r"$\tau$-bench retail has error rates of 0.94--0.98 (8--20 correct items per setting). Bold: best value in each column of each block.}",
        r"\label{tab:ladder}", r"\end{table*}"]
(TAB / "ladder.tex").write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Tables: steps (AUROC and PRR differences with CI and wins)
steps = [("learned+none - raw+none", r"Receiver Only vs.\ raw uncertainty"),
         ("learned+probe - learned+none", r"Receiver-text vs.\ Receiver Only"),
         ("learned+parent_single - learned+probe", r"Interaction vs.\ Receiver-text"),
         ("learned+ie - learned+free", r"IE propagation vs.\ free learner"),
         ("learned+ie - learned+ie_local", r"IE propagation vs.\ local parent risk"),
         ("learned+free - learned+free_local", r"Free learner vs.\ local parent risk"),
         ("learned+ie - learned+probe", r"IE propagation vs.\ Receiver-text"),
         ("learned+ie - propuq", r"IE propagation vs.\ PropUQ-MAS")]
for metric, fname, first, caption, label in (
        ("auroc", "steps.tex", r"Step ($\Delta$AUROC)",
         r"Paired differences in final-node AUROC between rows of Table~\ref{tab:ladder}. Brackets: 95\% paired bootstrap CI "
         r"(1{,}000 question-level resamples per setting, same items for both estimators); then the number of settings in "
         r"which A exceeds B. $^\ast$: CI excludes 0. PRR differences, which follow the same pattern, are in "
         r"Table~\ref{tab:prrsteps}.", "tab:steps"),
        ("prr", "prr_steps.tex", r"Step ($\Delta$PRR)", r"As Table~\ref{tab:steps}, for PRR.", "tab:prrsteps")):
    out = [r"\begin{table*}[t]", r"\centering\small", r"\setlength{\tabcolsep}{3.5pt}",
           r"\begin{tabular}{l" + "c" * SLOTS + "}", r"\toprule"]
    for k, (title, groups, heads) in enumerate(PANELS):
        if k:
            out.append(r"\midrule")
        out += panel_head(title, groups, heads, 1, first_col=first)
        out.append(r"\midrule")
        for key, lab in steps:
            out.append(lab + " & " + " & ".join(diff_cell(L["steps"][key][g], metric) for g in groups) + blanks(groups, 1) + r" \\")
            if key == "learned+free - learned+free_local":
                out.append(r"\midrule")
    out += [r"\bottomrule", r"\end{tabular}", rf"\caption{{{caption}}}", rf"\label{{{label}}}", r"\end{table*}"]
    (TAB / fname).write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Table: training variants and oracle
var_rows = [("learned+ie", "soft", "IE propagation"), ("learned+ie [oracle]", "oracle", ""),
            ("probe_all+ie", "soft", "IE propagation + receiver-text head")]
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\setlength{\tabcolsep}{2.6pt}",
       r"\begin{tabular}{l" + "c" * SLOTS + "}", r"\toprule"]
for k, (title, groups, heads) in enumerate(PANELS):
    if k:
        out.append(r"\midrule")
    out += [rf"\multicolumn{{{1 + SLOTS}}}{{l}}{{\emph{{{title}}}}} \\",
            r"Model, $r_p$ & " + " & ".join(heads) + blanks(groups, 1) + r" \\", r"\midrule"]
    mat = [[(L["cells"][cell][g]["auroc"] if L["cells"][cell][g] else None) for g in groups] for cell, _, _ in var_rows]
    best = best_cells(mat, True, exclude_rows={i for i, (_, inf, _) in enumerate(var_rows) if inf == "oracle"})
    for i, (cell, inf, lab) in enumerate(var_rows):
        name = {"learned+ie": "IE propagation, inferred", "learned+ie [oracle]": "IE propagation, oracle",
                "probe_all+ie": "IE + receiver-text head, inferred"}[cell]
        out.append(name + " & " + " & ".join("--" if v is None else bold(f3(v), (i, j) in best) for j, v in enumerate(mat[i]))
                   + blanks(groups, 1) + r" \\")


def _oracle_gap(g):
    ss = [x for x in L["groups"][g] if "learned+ie [oracle]" in L["per_setting"][x]]
    return float(np.mean([L["per_setting"][x]["learned+ie [oracle]"][0] - L["per_setting"][x]["learned+ie"][0] for x in ss])), len(ss)


gaps = {g: _oracle_gap(g) for g in ("sequential in-domain", "sequential transfer", "fully connected in-domain", "fully connected transfer")}
ORACLE_GAPS = {g: list(v) for g, v in gaps.items()}
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Final-node AUROC of interaction-effect propagation with the parent risk $r_p$ inferred or set to the true parent "
        r"error (oracle), and with an added receiver-text head (not run in the fully connected system). Oracle rows exclude the "
        rf"sequential MedQA 4B setting, for which no oracle predictions were computed, so in-domain sequential oracle rows average "
        rf"$n{{=}}{gaps['sequential in-domain'][1]}$ settings. The paired oracle$-$inferred difference for IE propagation is "
        rf"${gaps['sequential in-domain'][0]:+.3f}$ in the sequential system and ${gaps['sequential transfer'][0]:+.3f}$ under its transfer; "
        rf"in the fully connected system it is ${gaps['fully connected in-domain'][0]:+.3f}$ and "
        rf"${gaps['fully connected transfer'][0]:+.3f}$, because its end-to-end branches are mostly inverted "
        r"(Table~\ref{tab:qabranch}). Bold: best inferred value in each column (oracle rows excluded).}",
        r"\label{tab:variants}", r"\end{table}"]
(TAB / "variants.tex").write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Appendix: per-setting AUROC
meta = {k: (v["n"], v["error_rate"]) for k, v in L["meta"].items()}
cols = ["propuq", "raw+none", "learned+none", "learned+probe", "learned+parent_single", "learned+free_local", "learned+ie_local", "learned+free", "learned+ie"]
hdr = ["PropUQ", "Raw", "RO", "RT", "Int.", "Free-loc.", "IE-loc.", "Free", "IE"]
order = sorted(L["settings"], key=lambda s: (TOPO_ORDER[s.split("/")[0]], s))
out = [r"\begin{table*}[p]", r"\centering\scriptsize", r"\setlength{\tabcolsep}{3.2pt}",
       r"\begin{tabular}{llllrr" + "c" * len(cols) + "}", r"\toprule",
       r"System & Data & Model & Train & $n$ & err. & " + " & ".join(hdr) + r" \\", r"\midrule"]
pmat = [[(L["per_setting"][s][c][0] if c in L["per_setting"][s] else None) for c in cols] for s in order]
pbest = best_cells(pmat, True, by="row")
prev = None
for i, s in enumerate(order):
    topo, data, model, _, train = s.split("/")
    if prev is not None and topo != prev:
        out.append(r"\midrule")
    prev = topo
    n, err = meta[s]
    data = data.replace("taubench-", r"$\tau$-")
    vals = ["--" if v is None else bold(f3(v), (i, j) in pbest) for j, v in enumerate(pmat[i])]
    out.append(f"{TOPO[topo]} & {data} & {model} & {train} & {n} & {err:.2f} & " + " & ".join(vals) + r" \\")
out += [r"\bottomrule", r"\end{tabular}",
        r"\caption{Per-setting final-node AUROC (seed means). Seq.: sequential; FC: fully connected; Raw: raw verbalized uncertainty; RO: Receiver Only; RT: Receiver-text; Int.: interaction without parent state; Free: free learner (not run on $\tau$-bench); -loc.: with the parent's local risk; IE: interaction-effect propagation. "
        r"err.: final-node error rate on the paired test items. Bold: best estimator in each setting.}", r"\label{tab:persetting}", r"\end{table*}"]
(TAB / "persetting.tex").write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Appendix: group means with CIs
out = [r"\begin{table*}[p]", r"\centering\scriptsize", r"\setlength{\tabcolsep}{3pt}",
       r"\begin{tabular}{l" + "c" * SLOTS + "}", r"\toprule"]
for k, (title, groups, heads) in enumerate(PANELS):
    for m, suffix in (("auroc", "AUROC [95\\% CI]"), ("prr", "PRR [95\\% CI]")):
        if k or m == "prr":
            out.append(r"\midrule")
        out += [rf"\multicolumn{{{1 + SLOTS}}}{{l}}{{\emph{{{title}}}}} \\",
                suffix + " & " + " & ".join(rf"{h} ($n{{=}}{ns(g)}$)" for h, g in zip(heads, groups)) + blanks(groups, 1) + r" \\",
                r"\midrule"]
        gmat = [[(L["cells"][cell][g][m] if L["cells"][cell][g] else None) for g in groups] for cell, _ in rows]
        gbest = best_cells(gmat, True)
        for i, (cell, label) in enumerate(rows):
            out.append(label + " & " + " & ".join(
                "--" if L["cells"][cell][g] is None else
                rf"{bold(f3(L['cells'][cell][g][m]), (i, j) in gbest)} [{f3(L['cells'][cell][g][m + '_ci'][0])}, {f3(L['cells'][cell][g][m + '_ci'][1])}]"
                for j, g in enumerate(groups)) + blanks(groups, 1) + r" \\")
out += [r"\bottomrule", r"\end{tabular}", r"\caption{Group means with 95\% paired-bootstrap CIs (AUROC and PRR, in-domain and transfer). Bold: best mean in each column of each block.}",
        r"\label{tab:groupci}", r"\end{table*}"]
(TAB / "group_ci.tex").write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Appendix: probabilistic metrics (moved from agentic.py)
QC = Q["cells"]
cells_p = [("raw+none", "Raw verbalized uncertainty"), ("learned+none", "Receiver Only"), ("learned+probe", "Receiver-text"),
           ("learned+parent_single", "Interaction without parent state"), ("learned+free_local", "Free learner, local risk"),
           ("learned+ie_local", "Two effects, local risk"), ("learned+free", "Free learner"),
           ("learned+ie", "Interaction-effect propagation")]
out = [r"\begin{table*}[t]", r"\centering\scriptsize", r"\setlength{\tabcolsep}{3pt}", r"\begin{tabular}{l" + "cc" * SLOTS + "}", r"\toprule"]
for k, (title, groups, heads) in enumerate(PANELS):
    if k:
        out.append(r"\midrule")
    out += panel_head(title, groups, heads, 2, ("NLL", "Brier"))
    out.append(r"\midrule")
    qmat = [[(QC[c][g][m] if g in QC.get(c, {}) else None) for g in groups for m in ("nll", "brier")] for c, _ in cells_p]
    qbest = best_cells(qmat, False)
    for i, (c, lab) in enumerate(cells_p):
        out.append(lab + " & " + " & ".join("--" if v is None else bold(f3(v), (i, j) in qbest) for j, v in enumerate(qmat[i]))
                   + blanks(groups, 2) + r" \\")
out += [r"\bottomrule", r"\end{tabular}", r"\caption{Probabilistic metrics of the QA estimators in every group (final node; "
        r"means over settings of seed means). AUROC and PRR for the same cells are in Table~\ref{tab:ladder}. "
        r"Bold: lowest value in each column of each block.}",
        r"\label{tab:qaprob}", r"\end{table*}"]
(TAB / "qa_prob_full.tex").write_text("\n".join(out) + "\n")

# ---------------------------------------------------------------- Appendix: data sizes
out = [r"\begin{table}[t]", r"\centering\footnotesize", r"\begin{tabular}{llr}", r"\toprule",
       r"System & Source (model) & Train traces \\", r"\midrule"]
from qa_sources import EXCLUDED  # noqa: E402
NAME = {"sequential": "sequential", "fully_connected": "fully connected", "hierarchical": "hierarchy"}
prev = None
for k, v in sorted(S["training_sources"].items(), key=lambda kv: (TOPO_ORDER[kv[0].split("/")[0]], kv[0])):
    if any(e.startswith(k + "/") for e in EXCLUDED):
        continue
    topo, data, model = k.split("/")
    if prev is not None and topo != prev:
        out.append(r"\midrule")
    prev = topo
    out.append(f"{NAME[topo]} & {data} ({model}) & {v['train_traces']:,}".replace(",", "{,}") + r" \\")
out += [r"\bottomrule", r"\end{tabular}", r"\caption{Training traces per source after dropping traces with an unlabeled node (Appendix~\ref{app:qa}). Training and test traces are labeled by the same procedure.}",
        r"\label{tab:data}", r"\end{table}"]
(TAB / "data.tex").write_text("\n".join(out) + "\n")

json.dump({"oracle_gaps": ORACLE_GAPS}, open(HERE / "tables_stats.json", "w"), indent=1)

for name, width in (("ladder.tex", r"\textwidth"), ("steps.tex", r"\textwidth"), ("prr_steps.tex", r"\textwidth"), ("variants.tex", r"\columnwidth"),
                    ("group_ci.tex", r"\textwidth"), ("persetting.tex", r"\textwidth"), ("qa_prob_full.tex", r"\textwidth")):
    p = TAB / name
    s = p.read_text()
    s = s.replace(r"\begin{tabular}", rf"\resizebox{{{width}}}{{!}}{{\begin{{tabular}}", 1).replace(r"\end{tabular}", r"\end{tabular}}", 1)
    p.write_text(s)
print("tables:", sorted(p.name for p in TAB.iterdir()))


==> tests/regression/run_tests.py <==
#!/usr/bin/env python3
"""Regression tests for author-list formatting in acl_natbib.bst.

These tests exercise the ``format.names`` function, which is responsible for
rendering the author list of every bibliography entry. They specifically guard
against the regression reported in
https://github.com/acl-org/acl-style-files/issues/49 where a bib entry whose
author field literally ended with ``and others`` was rendered as
``A, B, and 1 others`` instead of ``A, B, et al.``.

The two behaviours that must coexist are:

1. *Truncation* of very long author lists (more than 20 authors): the first 19
   authors are shown, followed by ``and N others`` where ``N`` is the number of
   authors that were dropped.
2. *Literal* ``and others`` in the bib entry: rendered as ``et al.`` with no
   bogus count.

The tests drive the real ``bibtex`` binary against the style file and parse the
generated ``.bbl`` so that they validate the actual shipped behaviour rather
than a re-implementation of it.

Usage:
    python3 tests/regression/run_tests.py

Exits 0 if all cases pass, 1 otherwise. Requires ``bibtex`` on PATH.
"""

import os
import re
import shutil
import subprocess
import sys
import tempfile

REPO_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), "..", ".."))
BST = os.path.join(REPO_ROOT, "acl_natbib.bst")
YEAR = "1000"          # sentinel year used to delimit the author segment
TITLE = "ZZZTITLE"     # sentinel title (rendered after the year)


def syn_tokens(n):
    """n single-word synthetic author surnames: A01, A02, ..."""
    return [f"A{i:02d}" for i in range(1, n + 1)]


def bib_author(tokens, has_others):
    parts = list(tokens)
    if has_others:
        parts.append("others")
    return " and ".join(parts)


def expected_render(display, has_others):
    """Reference implementation of the spec that format.names must satisfy.

    ``display`` is the list of author surnames as they should appear (synthetic
    tokens are single words, so they render verbatim). ``has_others`` indicates
    whether the bib author field ends with a literal ``and others``.
    """
    numnames = len(display) + (1 if has_others else 0)

    # 1. Truncation path: more than 20 names total.
    if numnames > 20:
        shown = display[:19]
        dropped = numnames - 19
        if has_others:
            return ", ".join(shown) + f", et al"
        else:
            return ", ".join(shown) + f", and {dropped} others"

    # 2. Literal "and others" -> et al. (no count).
    if has_others:
        if numnames == 2:          # exactly one real author + others
            return f"{display[0]} et al"
        return ", ".join(display) + ", et al"

    # 3. Ordinary, fully-listed author list.
    n = len(display)
    if n == 1:
        return display[0]
    if n == 2:
        return f"{display[0]} and {display[1]}"
    return ", ".join(display[:-1]) + f", and {display[-1]}"


def normalize(s):
    """Normalize a rendered author string for comparison.

    Collapses whitespace, turns BibTeX ties (~) into spaces (so ``et~al`` and
    ``John~Smith`` compare cleanly), and strips the trailing sentence period.
    """
    s = s.replace("~", " ").replace("\n", " ")
    s = re.sub(r"\s+", " ", s).strip()
    return s.rstrip(". ").strip()


def build_cases():
    cases = []  # each: dict(key, author, expected)

    def add(key, tokens, has_others, display=None, expected=None):
        display = display if display is not None else tokens
        exp = expected if expected is not None else expected_render(display, has_others)
        cases.append({
            "key": key,
            "author": bib_author(tokens, has_others),
            "expected": normalize(exp),
        })

    # --- Hand-written golden cases (expected strings written out literally) ---
    add("g_one", ["Aa"], False, expected="Aa")
    add("g_two", ["Aa", "Bb"], False, expected="Aa and Bb")
    add("g_three", ["Aa", "Bb", "Cc"], False, expected="Aa, Bb, and Cc")
    add("g_four", ["Aa", "Bb", "Cc", "Dd"], False,
        expected="Aa, Bb, Cc, and Dd")
    # The regression: literal "and others" with few authors.
    add("g_one_others", ["Aa"], True, expected="Aa et al")
    add("g_two_others", ["Aa", "Bb"], True, expected="Aa, Bb, et al")
    add("g_three_others", ["Aa", "Bb", "Cc"], True,
        expected="Aa, Bb, Cc, et al")
    # Truncation goldens.
    add("g_21", syn_tokens(21), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 2 others"))
    add("g_25", syn_tokens(25), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 6 others"))

    # --- Realistic multi-token names (first/last) ---
    cases.append({
        "key": "r_two_full",
        "author": "John Smith and Jane Doe",
        "expected": normalize("John Smith and Jane Doe"),
    })
    cases.append({
        "key": "r_three_full_others",
        "author": "John Smith and Jane Doe and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })
    cases.append({
        "key": "r_lastfirst_others",
        "author": "Smith, John and Doe, Jane and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })

    # --- Bulk: fully-listed author lists, n = 1..30 (no "others") ---
    for n in range(1, 31):
        add(f"bulk_noother_{n:03d}", syn_tokens(n), False)

    # --- Bulk: author lists ending in literal "and others", r = 1..29 ---
    for r in range(1, 30):
        add(f"bulk_others_{r:03d}", syn_tokens(r), True)

    return cases


def run_bibtex(cases, workdir):
    shutil.copy(BST, os.path.join(workdir, "acl_natbib.bst"))

    with open(os.path.join(workdir, "refs.bib"), "w") as fh:
        for c in cases:
            fh.write(
                "@misc{%s,\n  author = {%s},\n  title = {%s},\n  year = {%s}\n}\n\n"
                % (c["key"], c["author"], TITLE, YEAR)
            )

    with open(os.path.join(workdir, "test.aux"), "w") as fh:
        fh.write("\\relax\n\\bibstyle{acl_natbib}\n\\bibdata{refs}\n")
        for c in cases:
            fh.write("\\citation{%s}\n" % c["key"])

    proc = subprocess.run(
        ["bibtex", "test"],
        cwd=workdir,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    # bibtex returns 0 on success, and a non-zero status for warnings (1),
    # errors (2), or fatal problems (3). The test entries are deliberately
    # minimal and should never produce warnings, so treat any non-zero exit
    # as a hard failure and surface bibtex's own output for debugging rather
    # than silently parsing a possibly-incomplete .bbl.
    if proc.returncode != 0:
        sys.stderr.write(proc.stdout)
        raise SystemExit(
            f"bibtex exited with status {proc.returncode}; see output above"
        )
    bbl_path = os.path.join(workdir, "test.bbl")
    if not os.path.exists(bbl_path):
        sys.stderr.write(proc.stdout)
        raise SystemExit("bibtex did not produce a .bbl file")
    with open(bbl_path) as fh:
        return fh.read()


def parse_bbl(text):
    """Return {citekey: normalized rendered author string}."""
    out = {}
    for chunk in text.split("\\bibitem")[1:]:
        keym = re.search(r"\]\{([^}]+)\}", chunk)
        if not keym:
            continue
        key = keym.group(1)
        body = chunk[keym.end():].split("\\newblock")[0]
        author_seg = body.split(YEAR)[0]
        out[key] = normalize(author_seg)
    return out


def main():
    if shutil.which("bibtex") is None:
        raise SystemExit("bibtex not found on PATH; cannot run regression tests")
    if not os.path.exists(BST):
        raise SystemExit(f"style file not found: {BST}")

    cases = build_cases()
    with tempfile.TemporaryDirectory() as workdir:
        bbl = run_bibtex(cases, workdir)
    rendered = parse_bbl(bbl)

    failures = []
    for c in cases:
        actual = rendered.get(c["key"])
        if actual != c["expected"]:
            failures.append((c["key"], c["author"], c["expected"], actual))

    total = len(cases)
    passed = total - len(failures)
    print(f"Author-list regression suite: {passed}/{total} passed")
    if failures:
        print("\nFAILURES:")
        for key, author, exp, act in failures:
            print(f"  [{key}]")
            print(f"    author:   {author}")
            print(f"    expected: {exp!r}")
            print(f"    actual:   {act!r}")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())

